Who Can Change Course? An Integrative Review of AI Sovereignty and Collective Learning Capacity

AI sovereignty is commonly associated with control over data, infrastructure and technological dependencies. This integrative review examines how institutions convert those resources into capabilities that remain accountable and open to revision. It brings together 72 references on digital sovereignty, absorptive capacity, innovation systems and sociotechnical governance, using six reading dimensions: subject, object, scale, mechanism, legitimacy and evidence. The synthesis proposes five conditions of collective learning capacity: recognizing and retaining knowledge, transmitting it across institutions, protecting consequential challenge, authorizing correction and preserving feasible alternatives. Authoritative corrigibility connects corrective evidence to decision authority; retained option value concerns the practical alternatives that survive a technological commitment. Comparisons of the United States, China and France within Europe distinguish resources and formal arrangements from documented operation and corrective outcomes. Building on this review, Human-Centered Learning Mechanics (HCLM) organizes a descriptive analysis of OECD, IMF and World Bank indicators around information resources, absorption and institutional coordination. The indicators show different resource profiles and trajectories, while leaving the operation of correction and feasible exit largely unmeasured. HCLM connects these observations to questions for institutional investigation; its national-level parameters are not estimated. Purposeful source selection, uneven case coverage and aggregate measurement constrain the conclusions. The resulting research agenda combines reproducible indicator analysis with decision-level evidence of learning, correction and retained choice.

==> anc/indicators/README.md <==
# Frozen official indicator data, retrieved 20 October 2026

Use Python 3.10 or later and install the packages in `requirements.txt`.

Run `python build_inputs_from_raw.py` to regenerate World Bank and IMF CSV inputs into `rebuilt_inputs/` from the supplied official JSON and compare them with the frozen `processed/` inputs. This step checks all country-years, preserves missing observations, and requires no network. The OECD transcription is retained as a published-figure input, with its source URL and page.

Run `python reproduce_indicators.py` using Python 3 with pandas, numpy and matplotlib. The script reads only `processed/`, requires no network, and writes descriptive CSV/LaTeX tables to `outputs/` and vector PDF figures plus PNG previews to `figures/`.

The World Bank panel contains France (FRA), the United States (USA) and China (CHN), with all years 2010–2023. The seven raw API responses, indicator metadata and exact source URLs are retained in `raw/` and `source_manifest.json`. The source API reports `lastupdated: 2026-10-08`. The 18-row endpoint table compares 2013 with the last available value within 2020–2023: this is 2023 for every series except US researchers per million (2022). “Latest” is limited to the specified 2010–2023 analysis window, not the latest year in the current database.

Resident patent applications and scientific/technical articles per million are calculated from the official counts and the corresponding annual population. Percent changes are calculated before display rounding. Missing values remain missing, and plot lines break at missing observations. These series cover broad science, technology, infrastructure and trade; they are not AI-specific outcomes.

The OECD data contain the published 2024 average and five component scores for 38 countries, visually verified against Figure 5.3 (printed p. 32) of the official 2026 report. Component values have two-decimal published precision. Sample medians and differences from the same component’s median are descriptive calculations. China is absent from the OECD table. No harmonic composite, proxy for learning capacity, synthetic country score, random-weight simulation or model estimate is included.

The IMF data are the official AI_PI observations for 2023. The retrieved API’s value dictionary matches the supplied frozen IMF file exactly. The raw API includes aggregate entities; the retained matched OECD subset has exactly 38 countries. IMF values for the three cases are supplied in a separate CSV and LaTeX table.

## Primary sources

- OECD (2026), *The OECD.AI Index*, https://doi.org/10.1787/32c01014-en
- Official OECD report PDF: https://www.oecd.org/content/dam/oecd/en/publications/reports/2026/02/oecd-ai-observatory-index_8f5fa0f2/32c01014-en.pdf
- IMF dataset documentation: https://www.imf.org/external/datamapper/datasets/AIPI
- IMF API: https://www.imf.org/external/datamapper/api/v1/AI_PI
- World Bank API URLs and checksums: `source_manifest.json`.

The processed files preserve source numerical precision for reproducibility. This does not imply comparable measurement accuracy or independent national-performance validation. The R&D share is not real R&D spending; patent applications are not grants; articles are not research-quality scores; broadband subscriptions are not users or service quality; high-tech export shares depend on the manufactured-export denominator.

## Files and source chain

- `raw/wdi_*.json`: seven official API responses, 42 country-year records each.
- `raw/metadata_*.json`: the official definition and source organization for each World Bank indicator.
- `raw/imf_AI_PI_current_2026-10-20.json`: official IMF response, including aggregate entities.
- `processed/world_bank_FRA_USA_CHN_2010_2023.csv`: 42 country-year rows, with annual population-standardized patent/article series.
- `processed/oecd_published_2024_components.csv`: the 38-country published-score transcription.
- `processed/imf_AI_PI_FRA_USA_CHN.csv`: three official 2023 IMF observations.
- `build_inputs_from_raw.py`: reconstructs and verifies the World Bank/IMF input chain.
- `reproduce_indicators.py`: produces the endpoint tables and figures.
- `source_manifest.json`: sources and checksums; the consulted OECD report is an external reference, not a required input.

The OECD report remains available from its publisher and is not redistributed. LaTeX table fragments are supplied with the manuscript source outside this ancillary directory; running the analysis script recreates them in `outputs/`.

World Bank publication metadata also identifies the article unit as a fractional count: https://databank.worldbank.org/metadataglossary/world-development-indicators/series/IP.JRN.ARTC.SC . Credit is apportioned using participating authors' institutional addresses.


==> anc/indicators/build_inputs_from_raw.py <==
#!/usr/bin/env python3
"""Regenerate World Bank/IMF inputs from supplied official JSON, with no network.

Writes reconstructed CSV files to rebuilt_inputs/, then compares them with the
frozen processed/ inputs. OECD values remain a published-figure transcription.
Dependencies: pandas, numpy.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd

BASE=Path(__file__).resolve().parent
RAW=BASE/'raw'; FROZEN=BASE/'processed'; REBUILT=BASE/'rebuilt_inputs'
INDICATORS={
 'GB.XPD.RSDV.GD.ZS':'rd_expenditure_pct_gdp',
 'SP.POP.SCIE.RD.P6':'researchers_per_million',
 'IT.NET.BBND.P2':'fixed_broadband_per_100',
 'IP.PAT.RESD':'resident_patent_applications',
 'IP.JRN.ARTC.SC':'scientific_articles',
 'TX.VAL.TECH.MF.ZS':'hightech_exports_pct_manufactured',
 'SP.POP.TOTL':'population',
}
ISO=['FRA','USA','CHN']


def compare(frame,name,keys):
 frozen=pd.read_csv(FROZEN/name)
 assert set(frame.columns)==set(frozen.columns),(name,'column mismatch')
 a=frame[frozen.columns].sort_values(keys).reset_index(drop=True)
 b=frozen.sort_values(keys).reset_index(drop=True)
 # Only text/CSV floating-point round-trip tolerance; no data adjustment.
 pd.testing.assert_frame_equal(a,b,check_dtype=False,check_exact=False,rtol=1e-12,atol=1e-10)
 frame.to_csv(REBUILT/name,index=False)
 print(f'Verified {name}: {len(frame)} rows')


def main():
 REBUILT.mkdir(exist_ok=True)
 rows=[]
 for code,var in INDICATORS.items():
  payload=json.loads((RAW/('wdi_'+code+'.json')).read_text())
  metadata,observations=payload
  assert metadata['pages']==1 and metadata['total']==42
  assert metadata['sourceid']=='2' and metadata['lastupdated']=='2026-10-08'
  for d in observations:
   assert d['indicator']['id']==code
   assert d['countryiso3code'] in ISO and 2010<=int(d['date'])<=2023
   rows.append({'iso3':d['countryiso3code'],'country':d['country']['value'],'year':int(d['date']),
    'indicator_code':code,'variable':var,'value':d['value']})
 long=pd.DataFrame(rows).sort_values(['iso3','year','indicator_code'])
 assert len(long)==294
 compare(long,'world_bank_long_2010_2023.csv',['iso3','year','indicator_code'])
 panel=long.pivot(index=['iso3','country','year'],columns='variable',values='value').reset_index()
 panel.columns.name=None
 panel['resident_patents_per_million']=panel.resident_patent_applications/panel.population*1e6
 panel['scientific_articles_per_million']=panel.scientific_articles/panel.population*1e6
 assert len(panel)==42 and not panel.duplicated(['iso3','year']).any()
 compare(panel,'world_bank_FRA_USA_CHN_2010_2023.csv',['iso3','year'])
 raw=json.loads((RAW/'imf_AI_PI_current_2026-10-20.json').read_text())['values']['AI_PI']
 imf=pd.DataFrame([{'iso3':iso,'year':int(year),'imf_ai_preparedness':value}
  for iso,years in raw.items() for year,value in years.items()])
 compare(imf,'imf_AI_PI_all_returned_entities.csv',['iso3','year'])
 compare(imf[imf.iso3.isin(ISO)],'imf_AI_PI_FRA_USA_CHN.csv',['iso3','year'])
 oecd=pd.read_csv(FROZEN/'oecd_published_2024_components.csv')
 assert len(oecd)==38 and oecd.iso3.nunique()==38 and oecd.year.eq(2024).all()
 cols=['oecd_average','research_development','enabling_infrastructure','jobs_skills','policy_environment','international_cooperation']
 values=oecd[cols].to_numpy(float)
 assert np.isfinite(values).all() and ((values>=0)&(values<=1)).all()
 assert np.allclose(values*100,np.round(values*100),atol=1e-10,rtol=0)
 compare(imf[imf.iso3.isin(oecd.iso3)],'imf_AI_PI_matched_38_OECD_countries.csv',['iso3','year'])
 print('OECD transcription: 38 unique countries, year 2024, published two-decimal precision.')
 print('The OECD score transcription is attributed to Figure 5.3; it is not generated from JSON.')
 print('All supplied World Bank and IMF frozen inputs match the retained official JSON.')


if __name__=='__main__':main()


==> anc/indicators/outputs/analysis_metadata.json <==
{
  "data_retrieval_date": "2026-10-20",
  "world_bank_source_lastupdated": "2026-10-08",
  "window": [
    2010,
    2023
  ],
  "baseline_year": 2013,
  "latest_available_window": [
    2020,
    2023
  ],
  "no_interpolation": true,
  "US_researcher_end_year": 2022,
  "all_other_displayed_endpoint_years": 2023,
  "OECD_publication": "10.1787/32c01014-en",
  "OECD_component_year": 2024,
  "OECD_countries": 38,
  "IMF_API": "https://www.imf.org/external/datamapper/api/v1/AI_PI",
  "IMF_year": 2023,
  "methods": "Only published values, sample medians, within-component median differences, population-standardized counts, endpoint differences, and relative percentage changes. No synthetic observations or composite scores."
}


==> anc/indicators/outputs/imf_three_country_values.csv <==
iso3,country,year,imf_ai_preparedness
FRA,France,2023,0.69750864803791
USA,United States,2023,0.77126908302307
CHN,China,2023,0.63545440137386


==> anc/indicators/outputs/oecd_components_and_median_differences.csv <==
component,label,France,United_States,OECD_median_n38,France_minus_median,United_States_minus_median
research_development,R&D,0.37,0.73,0.345,0.025000000000000022,0.385
enabling_infrastructure,Enabling infrastructure,0.61,0.72,0.49,0.12,0.22999999999999998
jobs_skills,Jobs and skills,0.39,0.39,0.39,0.0,0.0
policy_environment,Policy environment,0.71,0.87,0.44,0.26999999999999996,0.43
international_cooperation,International co-operation,0.6,0.59,0.59,0.010000000000000009,0.0


==> anc/indicators/outputs/world_bank_endpoints.csv <==
iso3,country,metric,early_year,early_value,latest_year,latest_value,absolute_change,percent_change
FRA,France,rd_expenditure_pct_gdp,2013,2.23369,2023,2.17832,-0.05537000000000036,-2.478857854044225
FRA,France,researchers_per_million,2013,4133.56261,2023,5368.63555,1235.07294,29.879139534794664
FRA,France,fixed_broadband_per_100,2013,38.7340855946258,2023,48.6688340139444,9.934748419318595,25.64859416920635
FRA,France,resident_patents_per_million,2013,222.5827318346884,2023,198.94025482781137,-23.642477006877016,-10.621882844189468
FRA,France,scientific_articles_per_million,2013,1082.9916610114392,2023,909.4395351941282,-173.55212581731098,-16.025250430388848
FRA,France,hightech_exports_pct_manufactured,2013,27.1817177565412,2023,22.3835449721792,-4.798172784361999,-17.652205895660632
USA,United States,rd_expenditure_pct_gdp,2013,2.69591,2023,3.44716,0.7512499999999998,27.866286337451918
USA,United States,researchers_per_million,2013,3815.20951,2022,4937.49441,1122.2849,29.416075239338557
USA,United States,fixed_broadband_per_100,2013,29.9996164764959,2023,38.0939254696383,8.094308993142402,26.981374910189704
USA,United States,resident_patents_per_million,2013,922.8031161619862,2023,826.850253162646,-95.95286299934014,-10.39797778299839
USA,United States,scientific_articles_per_million,2013,1349.3434687557756,2023,1279.396604271285,-69.94686448449056,-5.183770189289783
USA,United States,hightech_exports_pct_manufactured,2013,20.188635370966,2023,21.8459878355521,1.6573524645861006,8.209333786718442
CHN,China,rd_expenditure_pct_gdp,2013,1.96246,2023,2.57729,0.61483,31.329555761646088
CHN,China,researchers_per_million,2013,1079.63795,2023,2107.27003,1027.63208,95.18302686562659
CHN,China,fixed_broadband_per_100,2013,13.6989049026864,2023,44.728886496649,31.029981593962596,226.51432223518478
CHN,China,resident_patents_per_million,2013,517.1033713799477,2023,1079.0963415585059,561.9929701785582,108.68097198415425
CHN,China,scientific_articles_per_million,2013,257.8605087878877,2023,661.1648956908224,403.3043869029347,156.40409180867906
CHN,China,hightech_exports_pct_manufactured,2013,31.5855813292794,2023,26.5682136542881,-5.0173676749912985,-15.884993923921442


==> anc/indicators/processed/imf_AI_PI_FRA_USA_CHN.csv <==
iso3,year,imf_ai_preparedness
FRA,2023,0.69750864803791
USA,2023,0.77126908302307
CHN,2023,0.63545440137386


==> anc/indicators/processed/imf_AI_PI_all_returned_entities.csv <==
iso3,year,imf_ai_preparedness
AUS,2023,0.72710032761097
AUT,2023,0.72456575930119
BEL,2023,0.67247784137726
CAN,2023,0.71315135061741
HRV,2023,0.58169589936733
CYP,2023,0.63239379227161
CZE,2023,0.6462222635746
DNK,2023,0.7785222530365
EST,2023,0.76438219845295
FIN,2023,0.75801736116409
FRA,2023,0.69750864803791
DEU,2023,0.75332881510258
GRC,2023,0.58197875320911
HKG,2023,0.70056740939617
ISL,2023,0.70010085403919
IRL,2023,0.69312816858292
ISR,2023,0.72547018527985
ITA,2023,0.62072303891182
JPN,2023,0.73315840959549
KOR,2023,0.72657443583012
LVA,2023,0.63239780068398
LTU,2023,0.664883852005
LUX,2023,0.73527117073536
MLT,2023,0.65920133888721
NLD,2023,0.76649311184883
NZL,2023,0.75367978215218
NOR,2023,0.70576101541519
PRT,2023,0.64601981639862
SGP,2023,0.80056671798229
SVK,2023,0.59162250161171
SVN,2023,0.63386213779449
ESP,2023,0.64833119511604
SWE,2023,0.74779990315437
CHE,2023,0.75701242685318
GBR,2023,0.73094530403614
USA,2023,0.77126908302307
ALB,2023,0.52679254114628
DZA,2023,0.3704386651516
AGO,2023,0.25965924188495
ARG,2023,0.47380943596363
ARM,2023,0.49288668483496
AZE,2023,0.4709397777915
BHS,2023,0.45751246064901
BHR,2023,0.51525521278381
BRB,2023,0.50465597957373
BLR,2023,0.47078057378531
BLZ,2023,0.42262690514326
BOL,2023,0.37660475820303
BIH,2023,0.42791310697794
BWA,2023,0.41284810006618
BRA,2023,0.50134041905403
BRN,2023,0.49525272101164
BGR,2023,0.57729011774063
CPV,2023,0.43258749693632
CHL,2023,0.58575116842985
CHN,2023,0.63545440137386
COL,2023,0.48949392139912
CRI,2023,0.54015178233385
DOM,2023,0.46881140768528
ECU,2023,0.4420759677887
EGY,2023,0.39405445754528
SLV,2023,0.38972074538469
SWZ,2023,0.30621055886149
FJI,2023,0.44881195574999
GAB,2023,0.32252930104733
GEO,2023,0.52989356964827
GTM,2023,0.39010570943356
GUY,2023,0.42417997121811
HUN,2023,0.5629620552063
IND,2023,0.49250310659409
IDN,2023,0.51630328595638
IRN,2023,0.37832589447498
IRQ,2023,0.26983634382486
JAM,2023,0.4337519928813
JOR,2023,0.48283123970032
KAZ,2023,0.55238711833954
KWT,2023,0.46133247762918
LBN,2023,0.41784849762917
LBY,2023,0.24497598037124
MYS,2023,0.63202629983425
MUS,2023,0.52511297166348
MEX,2023,0.53204418718815
MNG,2023,0.48437660932541
MNE,2023,0.50369333475828
MAR,2023,0.42911085486412
NAM,2023,0.41961172968149
OMN,2023,0.53277696669102
PAK,2023,0.36863802373409
PAN,2023,0.50128082185984
PRY,2023,0.40975987911224
PER,2023,0.49113307148218
PHL,2023,0.49848566204309
POL,2023,0.59688468277454
QAT,2023,0.53459213674068
MKD,2023,0.48198603093624
ROU,2023,0.5836483091116
RUS,2023,0.55922330915928
LCA,2023,0.37418670207262
VCT,2023,0.34185180813074
SAU,2023,0.57690300047398
SRB,2023,0.53747471421957
SYC,2023,0.53065264970064
ZAF,2023,0.49676514416933
LKA,2023,0.4360671415925
SUR,2023,0.4179078489542
SYR,2023,0.29814901389182
THA,2023,0.53571709990501
TTO,2023,0.4356224834919
TUN,2023,0.46540968865156
TUR,2023,0.5401873588562
UKR,2023,0.51248306035995
ARE,2023,0.62818463146687
URY,2023,0.54864098876715
VEN,2023,0.27458252198994
BGD,2023,0.38406448811293
BEN,2023,0.36316419392824
BTN,2023,0.44191746413708
BFA,2023,0.31181989982724
BDI,2023,0.29458386823535
KHM,2023,0.36996492743492
CMR,2023,0.34128637611866
CAF,2023,0.18443748541176
TCD,2023,0.23360607214272
COM,2023,0.25417444482446
COG,2023,0.276611905545
COD,2023,0.24747366458178
CIV,2023,0.36550394445658
DJI,2023,0.31889721751213
ETH,2023,0.25359724834561
GMB,2023,0.35997624322772
GHA,2023,0.42519968003035
GIN,2023,0.32352608814836
GNB,2023,0.26489874348044
HTI,2023,0.2682539857924
HND,2023,0.34181183204055
KEN,2023,0.4451921209693
KGZ,2023,0.42584180086851
LAO,2023,0.33049231767654
LSO,2023,0.35535870492458
LBR,2023,0.3702549636364
MDG,2023,0.30544988438487
MWI,2023,0.34004744514823
MLI,2023,0.29614645242691
MRT,2023,0.23290100693703
MDA,2023,0.4806292578578
MOZ,2023,0.25736496224999
MMR,2023,0.32747298851609
NPL,2023,0.35097929090261
NIC,2023,0.33139400184155
NER,2023,0.32582614198327
NGA,2023,0.33628468960524
PNG,2023,0.29010296240449
RWA,2023,0.43740021437407
SEN,2023,0.39596802741289
SLE,2023,0.29781290516257
SDN,2023,0.23290671221912
TJK,2023,0.36644598096609
TZA,2023,0.3524204865098
TLS,2023,0.42773475497961
TGO,2023,0.31568638980389
UGA,2023,0.35393466055393
VNM,2023,0.4818687364459
YEM,2023,0.2533275578171
ZMB,2023,0.37071997672319
ZWE,2023,0.30479108914733
ADVEC,2023,0.68297419496454
EME,2023,0.46492500862555
LIC,2023,0.3224417756532
APQ,2023,0.52
EUQ,2023,0.63
NMQ,2023,0.74
WE,2023,0.43
MECA,2023,0.4
SSQ,2023,0.34
EURO,2023,0.67
MAE,2023,0.72
EU,2023,0.66
AS5,2023,0.6


==> anc/indicators/processed/imf_AI_PI_matched_38_OECD_countries.csv <==
iso3,year,imf_ai_preparedness
AUS,2023,0.72710032761097
AUT,2023,0.72456575930119
BEL,2023,0.67247784137726
CAN,2023,0.71315135061741
CZE,2023,0.6462222635746
DNK,2023,0.7785222530365
EST,2023,0.76438219845295
FIN,2023,0.75801736116409
FRA,2023,0.69750864803791
DEU,2023,0.75332881510258
GRC,2023,0.58197875320911
ISL,2023,0.70010085403919
IRL,2023,0.69312816858292
ISR,2023,0.72547018527985
ITA,2023,0.62072303891182
JPN,2023,0.73315840959549
KOR,2023,0.72657443583012
LVA,2023,0.63239780068398
LTU,2023,0.664883852005
LUX,2023,0.73527117073536
NLD,2023,0.76649311184883
NZL,2023,0.75367978215218
NOR,2023,0.70576101541519
PRT,2023,0.64601981639862
SVK,2023,0.59162250161171
SVN,2023,0.63386213779449
ESP,2023,0.64833119511604
SWE,2023,0.74779990315437
CHE,2023,0.75701242685318
GBR,2023,0.73094530403614
USA,2023,0.77126908302307
CHL,2023,0.58575116842985
COL,2023,0.48949392139912
CRI,2023,0.54015178233385
HUN,2023,0.5629620552063
MEX,2023,0.53204418718815
POL,2023,0.59688468277454
TUR,2023,0.5401873588562


==> anc/indicators/processed/oecd_38_country_component_medians.csv <==
,median
research_development,0.345
enabling_infrastructure,0.49
jobs_skills,0.39
policy_environment,0.44
international_cooperation,0.59


==> anc/indicators/processed/oecd_FRA_USA_profiles_and_median_differences.csv <==
iso3,country,year,oecd_average,research_development,enabling_infrastructure,jobs_skills,policy_environment,international_cooperation,research_development_minus_OECD_median,enabling_infrastructure_minus_OECD_median,jobs_skills_minus_OECD_median,policy_environment_minus_OECD_median,international_cooperation_minus_OECD_median
FRA,France,2024,0.54,0.37,0.61,0.39,0.71,0.6,0.025000000000000022,0.12,0.0,0.26999999999999996,0.010000000000000009
USA,United States,2024,0.66,0.73,0.72,0.39,0.87,0.59,0.385,0.22999999999999998,0.0,0.43,0.0


==> anc/indicators/processed/oecd_published_2024_components.csv <==
iso3,country,year,oecd_average,research_development,enabling_infrastructure,jobs_skills,policy_environment,international_cooperation
AUS,Australia,2024,0.54,0.53,0.46,0.43,0.58,0.72
AUT,Austria,2024,0.43,0.33,0.4,0.43,0.36,0.62
BEL,Belgium,2024,0.39,0.28,0.32,0.37,0.35,0.61
CAN,Canada,2024,0.55,0.58,0.53,0.46,0.54,0.65
CHE,Switzerland,2024,0.58,0.58,0.62,0.69,0.3,0.73
CHL,Chile,2024,0.32,0.21,0.52,0.18,0.5,0.18
COL,Colombia,2024,0.29,0.22,0.43,0.19,0.45,0.14
CRI,Costa Rica,2024,0.17,0.03,0.27,0.23,0.11,0.22
CZE,Czechia,2024,0.3,0.06,0.43,0.38,0.22,0.39
DEU,Germany,2024,0.49,0.39,0.38,0.51,0.51,0.65
DNK,Denmark,2024,0.49,0.29,0.56,0.45,0.43,0.7
ESP,Spain,2024,0.46,0.25,0.61,0.34,0.51,0.6
EST,Estonia,2024,0.4,0.15,0.49,0.35,0.52,0.5
FIN,Finland,2024,0.57,0.53,0.57,0.5,0.52,0.75
FRA,France,2024,0.54,0.37,0.61,0.39,0.71,0.6
GBR,United Kingdom,2024,0.64,0.74,0.56,0.47,0.76,0.68
GRC,Greece,2024,0.34,0.48,0.26,0.35,0.33,0.27
HUN,Hungary,2024,0.34,0.36,0.42,0.35,0.22,0.38
IRL,Ireland,2024,0.51,0.48,0.52,0.52,0.39,0.65
ISL,Iceland,2024,0.34,0.09,0.65,0.18,0.43,0.38
ISR,Israel,2024,0.53,0.69,0.5,0.52,0.35,0.61
ITA,Italy,2024,0.35,0.27,0.39,0.28,0.23,0.59
JPN,Japan,2024,0.44,0.25,0.5,0.41,0.46,0.55
KOR,Korea,2024,0.56,0.5,0.68,0.43,0.72,0.47
LTU,Lithuania,2024,0.39,0.09,0.47,0.39,0.58,0.4
LUX,Luxembourg,2024,0.55,0.37,0.47,0.62,0.45,0.83
LVA,Latvia,2024,0.27,0.03,0.42,0.24,0.45,0.22
MEX,Mexico,2024,0.25,0.16,0.25,0.15,0.28,0.42
NLD,Netherlands,2024,0.47,0.43,0.48,0.51,0.27,0.67
NOR,Norway,2024,0.55,0.42,0.59,0.4,0.6,0.72
NZL,New Zealand,2024,0.46,0.43,0.57,0.31,0.47,0.52
POL,Poland,2024,0.38,0.27,0.49,0.43,0.34,0.36
PRT,Portugal,2024,0.48,0.4,0.57,0.34,0.46,0.61
SVK,Slovak Republic,2024,0.28,0.04,0.45,0.27,0.11,0.54
SVN,Slovenia,2024,0.3,0.11,0.46,0.25,0.22,0.46
SWE,Sweden,2024,0.5,0.52,0.52,0.44,0.35,0.68
TUR,Türkiye,2024,0.3,0.27,0.15,0.22,0.31,0.54
USA,United States,2024,0.66,0.73,0.72,0.39,0.87,0.59


==> anc/indicators/processed/world_bank_FRA_USA_CHN_2010_2023.csv <==
iso3,country,year,fixed_broadband_per_100,hightech_exports_pct_manufactured,population,rd_expenditure_pct_gdp,researchers_per_million,resident_patent_applications,scientific_articles,resident_patents_per_million,scientific_articles_per_million
CHN,China,2010,9.34748427588032,32.1501169663397,1337705000.0,1.68456,898.85545,293066.0,307848.3,219.0811875562998,230.13168075173525
CHN,China,2011,11.504276685286,30.5004796644425,1345035000.0,1.75244,972.01743,415829.0,320967.39,309.1584977342597,238.63125494875598
CHN,China,2012,12.791553937217,30.8618085179503,1354190000.0,1.88095,1028.98334,535313.0,326400.8,395.3012501938428,241.0302837858794
CHN,China,2013,13.6989049026864,31.5855813292794,1363240000.0,1.96246,1079.63795,704936.0,351525.76,517.1033713799477,257.8605087878877
CHN,China,2014,14.4445199866037,29.7037271802947,1371860000.0,1.98475,1101.80087,801135.0,379465.82,583.9772279970259,276.6068111906463
CHN,China,2015,19.8437947555032,30.4312672747562,1379860000.0,2.01703,1162.7108,968252.0,401135.63,701.7030713260766,290.7074848173003
CHN,China,2016,22.9761329915729,30.2545232296357,1387790000.0,2.0595,1208.86205,1204981.0,430349.69,868.2732978332456,310.097125645811
CHN,China,2017,27.9101271418763,30.9118639785891,1396215000.0,2.07771,1235.84935,1245709.0,464153.83,892.2042808593233,332.43721776373985
CHN,China,2018,28.7089097131815,31.5481478595353,1402760000.0,2.10232,1317.48914,1393815.0,513575.22,993.6232855228264,366.11766802589176
CHN,China,2019,31.5611222411202,30.8186302968419,1407745000.0,2.20144,1483.85803,1243568.0,608625.08,883.3758954924365,432.340430972939
CHN,China,2020,33.9069794578039,31.2766154241293,1411100000.0,2.35712,1600.30633,1344817.0,671731.01,953.0274254127985,476.0335979023457
CHN,China,2021,37.5611751315805,30.2190732796596,1412360000.0,2.38165,1685.97511,1427845.0,756203.38,1010.963918547679,535.4182927865418
CHN,China,2022,41.3736197056022,27.7650612563156,1412175000.0,2.4945,1849.23669,1464605.0,885962.5,1037.1271265954997,627.3744401366687
CHN,China,2023,44.728886496649,26.5682136542881,1410710000.0,2.57729,2107.27003,1522292.0,932711.93,1079.0963415585059,661.1648956908224
FRA,France,2010,33.64535986777,26.3233800074675,65026211.0,2.17771,3849.5934,14748.0,66841.36,226.80085112140395,1027.9141129720754
FRA,France,2011,35.6937891818337,25.1193585926138,65340830.0,2.18761,3920.65709,14655.0,68818.9,224.28548887426132,1053.2296574745071
FRA,France,2012,37.4345529509644,26.6906319566323,65657659.0,2.22761,4052.17043,14540.0,70407.27,221.4516968995194,1072.3390244541008
FRA,France,2013,38.7340855946258,27.1817177565412,65997932.0,2.23369,4133.56261,14690.0,71475.21,222.5827318346884,1082.9916610114392
FRA,France,2014,40.142215573606,27.4702736686884,66312067.0,2.27173,4210.03605,14500.0,71223.41,218.66306776412202,1074.0640915325412
FRA,France,2015,41.387117104083,28.2116908505326,66548272.0,2.22401,4310.70957,14306.0,70877.24,214.97177267052103,1065.0500436735608
FRA,France,2016,42.5277884451476,27.9331801598168,66724104.0,2.22468,4392.04699,14206.0,70242.04,212.90656821708689,1052.7236154418797
FRA,France,2017,43.6242593525939,26.0180218998669,66918020.0,2.20422,4546.76212,14415.0,69138.49,215.41282901078065,1033.181944116099
FRA,France,2018,44.4142292018123,25.9347849255776,67158348.0,2.20407,4670.53241,14303.0,67117.57,212.97426791975286,999.392808173304
FRA,France,2019,45.2765022757908,26.9265976407414,67382061.0,2.19668,4773.97249,14103.0,66167.74,209.2990299005547,981.9785714182891
FRA,France,2020,46.471240838575,22.5402419628216,67601110.0,2.2742,4883.2219,12771.0,65600.63,188.9170163034305,970.4075865026477
FRA,France,2021,47.6442336298287,21.3228806203905,67842811.0,2.21278,5058.05374,13386.0,67690.4,197.3090413367453,997.7534686762904
FRA,France,2022,48.250226559098,21.9264611257156,68184457.0,2.21937,5181.84576,13322.0,65197.8,195.38177153775675,956.1973926110463
FRA,France,2023,48.6688340139444,22.3835449721792,68372286.0,2.17832,5368.63555,13602.0,62180.46,198.94025482781137,909.4395351941282
USA,United States,2010,27.1720060120338,22.6194775165319,309378227.0,2.71443,3643.92768,247844.0,407405.92,801.103563115319,1316.853884484896
USA,United States,2011,28.117023946999,20.624916162211,311839461.0,2.73803,3754.88228,254170.0,420413.97,815.0668269658149,1348.17437360822
USA,United States,2012,29.1736109719443,20.174250704896,314339099.0,2.67272,3734.6577,272797.0,425174.02,867.8430423318099,1352.5966745867654
USA,United States,2013,29.9996164764959,20.188635370966,316726282.0,2.69591,3815.20951,292276.0,427372.54,922.8031161619862,1349.3434687557756
USA,United States,2014,30.270920842,20.4843982208576,319257560.0,2.70882,3915.0339,291275.0,428017.63,912.3511436972706,1340.665605538049
USA,United States,2015,31.3412129772455,21.3904480368657,321815121.0,2.77328,3949.66371,295151.0,429258.44,917.1445986840376,1333.8665960323226
USA,United States,2016,32.1144006365866,22.4192942002286,324353340.0,2.83677,3897.11007,302991.0,431807.73,934.1386772832368,1331.2880638133709
USA,United States,2017,32.5702836317829,19.2659699620243,326608609.0,2.88315,4020.59227,302741.0,435377.24,926.9229030028415,1333.0243845470711
USA,United States,2018,33.0559177307939,18.4842699258676,328529577.0,2.98956,4322.78826,294738.0,441099.68,897.1429686527129,1342.6483059088469
USA,United States,2019,33.835216356436,18.6853939276571,330226227.0,3.14297,4367.20971,302986.0,442656.75,917.5104071912496,1340.4651533023148
USA,United States,2020,35.7156999293054,19.4939761609452,331578104.0,3.41788,4567.79267,287979.0,453889.89,868.5103042871613,1368.8777531582725
USA,United States,2021,37.0074278936277,19.9014614131792,332100166.0,3.4689,4900.77179,282476.0,471378.18,850.5747028142106,1419.385559716944
USA,United States,2022,37.4887954801437,20.5789833007379,333996304.0,3.48736,4937.49441,273691.0,447538.91,819.4431995870231,1339.9516840162398
USA,United States,2023,38.0939254696383,21.8459878355521,336755052.0,3.44716,,278446.0,430843.27,826.850253162646,1279.396604271285


==> anc/indicators/processed/world_bank_endpoint_changes_2013_latest_within_2023.csv <==
iso3,country,metric,early_year,early_value,latest_year,latest_value,absolute_change,percent_change
FRA,France,rd_expenditure_pct_gdp,2013,2.23369,2023,2.17832,-0.05537000000000036,-2.478857854044225
FRA,France,researchers_per_million,2013,4133.56261,2023,5368.63555,1235.07294,29.879139534794664
FRA,France,fixed_broadband_per_100,2013,38.7340855946258,2023,48.6688340139444,9.934748419318595,25.64859416920635
FRA,France,resident_patents_per_million,2013,222.5827318346884,2023,198.94025482781137,-23.642477006877016,-10.621882844189468
FRA,France,scientific_articles_per_million,2013,1082.9916610114392,2023,909.4395351941282,-173.55212581731098,-16.025250430388848
FRA,France,hightech_exports_pct_manufactured,2013,27.1817177565412,2023,22.3835449721792,-4.798172784361999,-17.652205895660632
USA,United States,rd_expenditure_pct_gdp,2013,2.69591,2023,3.44716,0.7512499999999998,27.866286337451918
USA,United States,researchers_per_million,2013,3815.20951,2022,4937.49441,1122.2849,29.416075239338557
USA,United States,fixed_broadband_per_100,2013,29.9996164764959,2023,38.0939254696383,8.094308993142402,26.981374910189704
USA,United States,resident_patents_per_million,2013,922.8031161619862,2023,826.850253162646,-95.95286299934014,-10.39797778299839
USA,United States,scientific_articles_per_million,2013,1349.3434687557756,2023,1279.396604271285,-69.94686448449056,-5.183770189289783
USA,United States,hightech_exports_pct_manufactured,2013,20.188635370966,2023,21.8459878355521,1.6573524645861006,8.209333786718442
CHN,China,rd_expenditure_pct_gdp,2013,1.96246,2023,2.57729,0.61483,31.329555761646088
CHN,China,researchers_per_million,2013,1079.63795,2023,2107.27003,1027.63208,95.18302686562659
CHN,China,fixed_broadband_per_100,2013,13.6989049026864,2023,44.728886496649,31.029981593962596,226.51432223518478
CHN,China,resident_patents_per_million,2013,517.1033713799477,2023,1079.0963415585059,561.9929701785582,108.68097198415425
CHN,China,scientific_articles_per_million,2013,257.8605087878877,2023,661.1648956908224,403.3043869029347,156.40409180867906
CHN,China,hightech_exports_pct_manufactured,2013,31.5855813292794,2023,26.5682136542881,-5.0173676749912985,-15.884993923921442


==> anc/indicators/processed/world_bank_long_2010_2023.csv <==
iso3,country,year,indicator_code,variable,value
CHN,China,2010,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,1.68456
CHN,China,2010,IP.JRN.ARTC.SC,scientific_articles,307848.3
CHN,China,2010,IP.PAT.RESD,resident_patent_applications,293066.0
CHN,China,2010,IT.NET.BBND.P2,fixed_broadband_per_100,9.34748427588032
CHN,China,2010,SP.POP.SCIE.RD.P6,researchers_per_million,898.85545
CHN,China,2010,SP.POP.TOTL,population,1337705000.0
CHN,China,2010,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,32.1501169663397
CHN,China,2011,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,1.75244
CHN,China,2011,IP.JRN.ARTC.SC,scientific_articles,320967.39
CHN,China,2011,IP.PAT.RESD,resident_patent_applications,415829.0
CHN,China,2011,IT.NET.BBND.P2,fixed_broadband_per_100,11.504276685286
CHN,China,2011,SP.POP.SCIE.RD.P6,researchers_per_million,972.01743
CHN,China,2011,SP.POP.TOTL,population,1345035000.0
CHN,China,2011,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.5004796644425
CHN,China,2012,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,1.88095
CHN,China,2012,IP.JRN.ARTC.SC,scientific_articles,326400.8
CHN,China,2012,IP.PAT.RESD,resident_patent_applications,535313.0
CHN,China,2012,IT.NET.BBND.P2,fixed_broadband_per_100,12.791553937217
CHN,China,2012,SP.POP.SCIE.RD.P6,researchers_per_million,1028.98334
CHN,China,2012,SP.POP.TOTL,population,1354190000.0
CHN,China,2012,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.8618085179503
CHN,China,2013,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,1.96246
CHN,China,2013,IP.JRN.ARTC.SC,scientific_articles,351525.76
CHN,China,2013,IP.PAT.RESD,resident_patent_applications,704936.0
CHN,China,2013,IT.NET.BBND.P2,fixed_broadband_per_100,13.6989049026864
CHN,China,2013,SP.POP.SCIE.RD.P6,researchers_per_million,1079.63795
CHN,China,2013,SP.POP.TOTL,population,1363240000.0
CHN,China,2013,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,31.5855813292794
CHN,China,2014,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,1.98475
CHN,China,2014,IP.JRN.ARTC.SC,scientific_articles,379465.82
CHN,China,2014,IP.PAT.RESD,resident_patent_applications,801135.0
CHN,China,2014,IT.NET.BBND.P2,fixed_broadband_per_100,14.4445199866037
CHN,China,2014,SP.POP.SCIE.RD.P6,researchers_per_million,1101.80087
CHN,China,2014,SP.POP.TOTL,population,1371860000.0
CHN,China,2014,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,29.7037271802947
CHN,China,2015,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.01703
CHN,China,2015,IP.JRN.ARTC.SC,scientific_articles,401135.63
CHN,China,2015,IP.PAT.RESD,resident_patent_applications,968252.0
CHN,China,2015,IT.NET.BBND.P2,fixed_broadband_per_100,19.8437947555032
CHN,China,2015,SP.POP.SCIE.RD.P6,researchers_per_million,1162.7108
CHN,China,2015,SP.POP.TOTL,population,1379860000.0
CHN,China,2015,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.4312672747562
CHN,China,2016,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.0595
CHN,China,2016,IP.JRN.ARTC.SC,scientific_articles,430349.69
CHN,China,2016,IP.PAT.RESD,resident_patent_applications,1204981.0
CHN,China,2016,IT.NET.BBND.P2,fixed_broadband_per_100,22.9761329915729
CHN,China,2016,SP.POP.SCIE.RD.P6,researchers_per_million,1208.86205
CHN,China,2016,SP.POP.TOTL,population,1387790000.0
CHN,China,2016,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.2545232296357
CHN,China,2017,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.07771
CHN,China,2017,IP.JRN.ARTC.SC,scientific_articles,464153.83
CHN,China,2017,IP.PAT.RESD,resident_patent_applications,1245709.0
CHN,China,2017,IT.NET.BBND.P2,fixed_broadband_per_100,27.9101271418763
CHN,China,2017,SP.POP.SCIE.RD.P6,researchers_per_million,1235.84935
CHN,China,2017,SP.POP.TOTL,population,1396215000.0
CHN,China,2017,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.9118639785891
CHN,China,2018,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.10232
CHN,China,2018,IP.JRN.ARTC.SC,scientific_articles,513575.22
CHN,China,2018,IP.PAT.RESD,resident_patent_applications,1393815.0
CHN,China,2018,IT.NET.BBND.P2,fixed_broadband_per_100,28.7089097131815
CHN,China,2018,SP.POP.SCIE.RD.P6,researchers_per_million,1317.48914
CHN,China,2018,SP.POP.TOTL,population,1402760000.0
CHN,China,2018,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,31.5481478595353
CHN,China,2019,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.20144
CHN,China,2019,IP.JRN.ARTC.SC,scientific_articles,608625.08
CHN,China,2019,IP.PAT.RESD,resident_patent_applications,1243568.0
CHN,China,2019,IT.NET.BBND.P2,fixed_broadband_per_100,31.5611222411202
CHN,China,2019,SP.POP.SCIE.RD.P6,researchers_per_million,1483.85803
CHN,China,2019,SP.POP.TOTL,population,1407745000.0
CHN,China,2019,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.8186302968419
CHN,China,2020,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.35712
CHN,China,2020,IP.JRN.ARTC.SC,scientific_articles,671731.01
CHN,China,2020,IP.PAT.RESD,resident_patent_applications,1344817.0
CHN,China,2020,IT.NET.BBND.P2,fixed_broadband_per_100,33.9069794578039
CHN,China,2020,SP.POP.SCIE.RD.P6,researchers_per_million,1600.30633
CHN,China,2020,SP.POP.TOTL,population,1411100000.0
CHN,China,2020,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,31.2766154241293
CHN,China,2021,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.38165
CHN,China,2021,IP.JRN.ARTC.SC,scientific_articles,756203.38
CHN,China,2021,IP.PAT.RESD,resident_patent_applications,1427845.0
CHN,China,2021,IT.NET.BBND.P2,fixed_broadband_per_100,37.5611751315805
CHN,China,2021,SP.POP.SCIE.RD.P6,researchers_per_million,1685.97511
CHN,China,2021,SP.POP.TOTL,population,1412360000.0
CHN,China,2021,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,30.2190732796596
CHN,China,2022,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.4945
CHN,China,2022,IP.JRN.ARTC.SC,scientific_articles,885962.5
CHN,China,2022,IP.PAT.RESD,resident_patent_applications,1464605.0
CHN,China,2022,IT.NET.BBND.P2,fixed_broadband_per_100,41.3736197056022
CHN,China,2022,SP.POP.SCIE.RD.P6,researchers_per_million,1849.23669
CHN,China,2022,SP.POP.TOTL,population,1412175000.0
CHN,China,2022,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,27.7650612563156
CHN,China,2023,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.57729
CHN,China,2023,IP.JRN.ARTC.SC,scientific_articles,932711.93
CHN,China,2023,IP.PAT.RESD,resident_patent_applications,1522292.0
CHN,China,2023,IT.NET.BBND.P2,fixed_broadband_per_100,44.728886496649
CHN,China,2023,SP.POP.SCIE.RD.P6,researchers_per_million,2107.27003
CHN,China,2023,SP.POP.TOTL,population,1410710000.0
CHN,China,2023,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,26.5682136542881
FRA,France,2010,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.17771
FRA,France,2010,IP.JRN.ARTC.SC,scientific_articles,66841.36
FRA,France,2010,IP.PAT.RESD,resident_patent_applications,14748.0
FRA,France,2010,IT.NET.BBND.P2,fixed_broadband_per_100,33.64535986777
FRA,France,2010,SP.POP.SCIE.RD.P6,researchers_per_million,3849.5934
FRA,France,2010,SP.POP.TOTL,population,65026211.0
FRA,France,2010,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,26.3233800074675
FRA,France,2011,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.18761
FRA,France,2011,IP.JRN.ARTC.SC,scientific_articles,68818.9
FRA,France,2011,IP.PAT.RESD,resident_patent_applications,14655.0
FRA,France,2011,IT.NET.BBND.P2,fixed_broadband_per_100,35.6937891818337
FRA,France,2011,SP.POP.SCIE.RD.P6,researchers_per_million,3920.65709
FRA,France,2011,SP.POP.TOTL,population,65340830.0
FRA,France,2011,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,25.1193585926138
FRA,France,2012,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.22761
FRA,France,2012,IP.JRN.ARTC.SC,scientific_articles,70407.27
FRA,France,2012,IP.PAT.RESD,resident_patent_applications,14540.0
FRA,France,2012,IT.NET.BBND.P2,fixed_broadband_per_100,37.4345529509644
FRA,France,2012,SP.POP.SCIE.RD.P6,researchers_per_million,4052.17043
FRA,France,2012,SP.POP.TOTL,population,65657659.0
FRA,France,2012,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,26.6906319566323
FRA,France,2013,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.23369
FRA,France,2013,IP.JRN.ARTC.SC,scientific_articles,71475.21
FRA,France,2013,IP.PAT.RESD,resident_patent_applications,14690.0
FRA,France,2013,IT.NET.BBND.P2,fixed_broadband_per_100,38.7340855946258
FRA,France,2013,SP.POP.SCIE.RD.P6,researchers_per_million,4133.56261
FRA,France,2013,SP.POP.TOTL,population,65997932.0
FRA,France,2013,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,27.1817177565412
FRA,France,2014,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.27173
FRA,France,2014,IP.JRN.ARTC.SC,scientific_articles,71223.41
FRA,France,2014,IP.PAT.RESD,resident_patent_applications,14500.0
FRA,France,2014,IT.NET.BBND.P2,fixed_broadband_per_100,40.142215573606
FRA,France,2014,SP.POP.SCIE.RD.P6,researchers_per_million,4210.03605
FRA,France,2014,SP.POP.TOTL,population,66312067.0
FRA,France,2014,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,27.4702736686884
FRA,France,2015,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.22401
FRA,France,2015,IP.JRN.ARTC.SC,scientific_articles,70877.24
FRA,France,2015,IP.PAT.RESD,resident_patent_applications,14306.0
FRA,France,2015,IT.NET.BBND.P2,fixed_broadband_per_100,41.387117104083
FRA,France,2015,SP.POP.SCIE.RD.P6,researchers_per_million,4310.70957
FRA,France,2015,SP.POP.TOTL,population,66548272.0
FRA,France,2015,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,28.2116908505326
FRA,France,2016,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.22468
FRA,France,2016,IP.JRN.ARTC.SC,scientific_articles,70242.04
FRA,France,2016,IP.PAT.RESD,resident_patent_applications,14206.0
FRA,France,2016,IT.NET.BBND.P2,fixed_broadband_per_100,42.5277884451476
FRA,France,2016,SP.POP.SCIE.RD.P6,researchers_per_million,4392.04699
FRA,France,2016,SP.POP.TOTL,population,66724104.0
FRA,France,2016,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,27.9331801598168
FRA,France,2017,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.20422
FRA,France,2017,IP.JRN.ARTC.SC,scientific_articles,69138.49
FRA,France,2017,IP.PAT.RESD,resident_patent_applications,14415.0
FRA,France,2017,IT.NET.BBND.P2,fixed_broadband_per_100,43.6242593525939
FRA,France,2017,SP.POP.SCIE.RD.P6,researchers_per_million,4546.76212
FRA,France,2017,SP.POP.TOTL,population,66918020.0
FRA,France,2017,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,26.0180218998669
FRA,France,2018,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.20407
FRA,France,2018,IP.JRN.ARTC.SC,scientific_articles,67117.57
FRA,France,2018,IP.PAT.RESD,resident_patent_applications,14303.0
FRA,France,2018,IT.NET.BBND.P2,fixed_broadband_per_100,44.4142292018123
FRA,France,2018,SP.POP.SCIE.RD.P6,researchers_per_million,4670.53241
FRA,France,2018,SP.POP.TOTL,population,67158348.0
FRA,France,2018,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,25.9347849255776
FRA,France,2019,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.19668
FRA,France,2019,IP.JRN.ARTC.SC,scientific_articles,66167.74
FRA,France,2019,IP.PAT.RESD,resident_patent_applications,14103.0
FRA,France,2019,IT.NET.BBND.P2,fixed_broadband_per_100,45.2765022757908
FRA,France,2019,SP.POP.SCIE.RD.P6,researchers_per_million,4773.97249
FRA,France,2019,SP.POP.TOTL,population,67382061.0
FRA,France,2019,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,26.9265976407414
FRA,France,2020,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.2742
FRA,France,2020,IP.JRN.ARTC.SC,scientific_articles,65600.63
FRA,France,2020,IP.PAT.RESD,resident_patent_applications,12771.0
FRA,France,2020,IT.NET.BBND.P2,fixed_broadband_per_100,46.471240838575
FRA,France,2020,SP.POP.SCIE.RD.P6,researchers_per_million,4883.2219
FRA,France,2020,SP.POP.TOTL,population,67601110.0
FRA,France,2020,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,22.5402419628216
FRA,France,2021,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.21278
FRA,France,2021,IP.JRN.ARTC.SC,scientific_articles,67690.4
FRA,France,2021,IP.PAT.RESD,resident_patent_applications,13386.0
FRA,France,2021,IT.NET.BBND.P2,fixed_broadband_per_100,47.6442336298287
FRA,France,2021,SP.POP.SCIE.RD.P6,researchers_per_million,5058.05374
FRA,France,2021,SP.POP.TOTL,population,67842811.0
FRA,France,2021,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,21.3228806203905
FRA,France,2022,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.21937
FRA,France,2022,IP.JRN.ARTC.SC,scientific_articles,65197.8
FRA,France,2022,IP.PAT.RESD,resident_patent_applications,13322.0
FRA,France,2022,IT.NET.BBND.P2,fixed_broadband_per_100,48.250226559098
FRA,France,2022,SP.POP.SCIE.RD.P6,researchers_per_million,5181.84576
FRA,France,2022,SP.POP.TOTL,population,68184457.0
FRA,France,2022,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,21.9264611257156
FRA,France,2023,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.17832
FRA,France,2023,IP.JRN.ARTC.SC,scientific_articles,62180.46
FRA,France,2023,IP.PAT.RESD,resident_patent_applications,13602.0
FRA,France,2023,IT.NET.BBND.P2,fixed_broadband_per_100,48.6688340139444
FRA,France,2023,SP.POP.SCIE.RD.P6,researchers_per_million,5368.63555
FRA,France,2023,SP.POP.TOTL,population,68372286.0
FRA,France,2023,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,22.3835449721792
USA,United States,2010,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.71443
USA,United States,2010,IP.JRN.ARTC.SC,scientific_articles,407405.92
USA,United States,2010,IP.PAT.RESD,resident_patent_applications,247844.0
USA,United States,2010,IT.NET.BBND.P2,fixed_broadband_per_100,27.1720060120338
USA,United States,2010,SP.POP.SCIE.RD.P6,researchers_per_million,3643.92768
USA,United States,2010,SP.POP.TOTL,population,309378227.0
USA,United States,2010,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,22.6194775165319
USA,United States,2011,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.73803
USA,United States,2011,IP.JRN.ARTC.SC,scientific_articles,420413.97
USA,United States,2011,IP.PAT.RESD,resident_patent_applications,254170.0
USA,United States,2011,IT.NET.BBND.P2,fixed_broadband_per_100,28.117023946999
USA,United States,2011,SP.POP.SCIE.RD.P6,researchers_per_million,3754.88228
USA,United States,2011,SP.POP.TOTL,population,311839461.0
USA,United States,2011,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,20.624916162211
USA,United States,2012,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.67272
USA,United States,2012,IP.JRN.ARTC.SC,scientific_articles,425174.02
USA,United States,2012,IP.PAT.RESD,resident_patent_applications,272797.0
USA,United States,2012,IT.NET.BBND.P2,fixed_broadband_per_100,29.1736109719443
USA,United States,2012,SP.POP.SCIE.RD.P6,researchers_per_million,3734.6577
USA,United States,2012,SP.POP.TOTL,population,314339099.0
USA,United States,2012,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,20.174250704896
USA,United States,2013,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.69591
USA,United States,2013,IP.JRN.ARTC.SC,scientific_articles,427372.54
USA,United States,2013,IP.PAT.RESD,resident_patent_applications,292276.0
USA,United States,2013,IT.NET.BBND.P2,fixed_broadband_per_100,29.9996164764959
USA,United States,2013,SP.POP.SCIE.RD.P6,researchers_per_million,3815.20951
USA,United States,2013,SP.POP.TOTL,population,316726282.0
USA,United States,2013,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,20.188635370966
USA,United States,2014,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.70882
USA,United States,2014,IP.JRN.ARTC.SC,scientific_articles,428017.63
USA,United States,2014,IP.PAT.RESD,resident_patent_applications,291275.0
USA,United States,2014,IT.NET.BBND.P2,fixed_broadband_per_100,30.270920842
USA,United States,2014,SP.POP.SCIE.RD.P6,researchers_per_million,3915.0339
USA,United States,2014,SP.POP.TOTL,population,319257560.0
USA,United States,2014,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,20.4843982208576
USA,United States,2015,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.77328
USA,United States,2015,IP.JRN.ARTC.SC,scientific_articles,429258.44
USA,United States,2015,IP.PAT.RESD,resident_patent_applications,295151.0
USA,United States,2015,IT.NET.BBND.P2,fixed_broadband_per_100,31.3412129772455
USA,United States,2015,SP.POP.SCIE.RD.P6,researchers_per_million,3949.66371
USA,United States,2015,SP.POP.TOTL,population,321815121.0
USA,United States,2015,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,21.3904480368657
USA,United States,2016,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.83677
USA,United States,2016,IP.JRN.ARTC.SC,scientific_articles,431807.73
USA,United States,2016,IP.PAT.RESD,resident_patent_applications,302991.0
USA,United States,2016,IT.NET.BBND.P2,fixed_broadband_per_100,32.1144006365866
USA,United States,2016,SP.POP.SCIE.RD.P6,researchers_per_million,3897.11007
USA,United States,2016,SP.POP.TOTL,population,324353340.0
USA,United States,2016,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,22.4192942002286
USA,United States,2017,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.88315
USA,United States,2017,IP.JRN.ARTC.SC,scientific_articles,435377.24
USA,United States,2017,IP.PAT.RESD,resident_patent_applications,302741.0
USA,United States,2017,IT.NET.BBND.P2,fixed_broadband_per_100,32.5702836317829
USA,United States,2017,SP.POP.SCIE.RD.P6,researchers_per_million,4020.59227
USA,United States,2017,SP.POP.TOTL,population,326608609.0
USA,United States,2017,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,19.2659699620243
USA,United States,2018,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,2.98956
USA,United States,2018,IP.JRN.ARTC.SC,scientific_articles,441099.68
USA,United States,2018,IP.PAT.RESD,resident_patent_applications,294738.0
USA,United States,2018,IT.NET.BBND.P2,fixed_broadband_per_100,33.0559177307939
USA,United States,2018,SP.POP.SCIE.RD.P6,researchers_per_million,4322.78826
USA,United States,2018,SP.POP.TOTL,population,328529577.0
USA,United States,2018,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,18.4842699258676
USA,United States,2019,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,3.14297
USA,United States,2019,IP.JRN.ARTC.SC,scientific_articles,442656.75
USA,United States,2019,IP.PAT.RESD,resident_patent_applications,302986.0
USA,United States,2019,IT.NET.BBND.P2,fixed_broadband_per_100,33.835216356436
USA,United States,2019,SP.POP.SCIE.RD.P6,researchers_per_million,4367.20971
USA,United States,2019,SP.POP.TOTL,population,330226227.0
USA,United States,2019,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,18.6853939276571
USA,United States,2020,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,3.41788
USA,United States,2020,IP.JRN.ARTC.SC,scientific_articles,453889.89
USA,United States,2020,IP.PAT.RESD,resident_patent_applications,287979.0
USA,United States,2020,IT.NET.BBND.P2,fixed_broadband_per_100,35.7156999293054
USA,United States,2020,SP.POP.SCIE.RD.P6,researchers_per_million,4567.79267
USA,United States,2020,SP.POP.TOTL,population,331578104.0
USA,United States,2020,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,19.4939761609452
USA,United States,2021,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,3.4689
USA,United States,2021,IP.JRN.ARTC.SC,scientific_articles,471378.18
USA,United States,2021,IP.PAT.RESD,resident_patent_applications,282476.0
USA,United States,2021,IT.NET.BBND.P2,fixed_broadband_per_100,37.0074278936277
USA,United States,2021,SP.POP.SCIE.RD.P6,researchers_per_million,4900.77179
USA,United States,2021,SP.POP.TOTL,population,332100166.0
USA,United States,2021,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,19.9014614131792
USA,United States,2022,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,3.48736
USA,United States,2022,IP.JRN.ARTC.SC,scientific_articles,447538.91
USA,United States,2022,IP.PAT.RESD,resident_patent_applications,273691.0
USA,United States,2022,IT.NET.BBND.P2,fixed_broadband_per_100,37.4887954801437
USA,United States,2022,SP.POP.SCIE.RD.P6,researchers_per_million,4937.49441
USA,United States,2022,SP.POP.TOTL,population,333996304.0
USA,United States,2022,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,20.5789833007379
USA,United States,2023,GB.XPD.RSDV.GD.ZS,rd_expenditure_pct_gdp,3.44716
USA,United States,2023,IP.JRN.ARTC.SC,scientific_articles,430843.27
USA,United States,2023,IP.PAT.RESD,resident_patent_applications,278446.0
USA,United States,2023,IT.NET.BBND.P2,fixed_broadband_per_100,38.0939254696383
USA,United States,2023,SP.POP.SCIE.RD.P6,researchers_per_million,
USA,United States,2023,SP.POP.TOTL,population,336755052.0
USA,United States,2023,TX.VAL.TECH.MF.ZS,hightech_exports_pct_manufactured,21.8459878355521


==> anc/indicators/raw/imf_AI_PI_current_2026-10-20.json <==
{"values":{"AI_PI":{"AUS":{"2023":0.72710032761097},"AUT":{"2023":0.72456575930119},"BEL":{"2023":0.67247784137726},"CAN":{"2023":0.71315135061741},"HRV":{"2023":0.58169589936733},"CYP":{"2023":0.63239379227161},"CZE":{"2023":0.6462222635746},"DNK":{"2023":0.7785222530365},"EST":{"2023":0.76438219845295},"FIN":{"2023":0.75801736116409},"FRA":{"2023":0.69750864803791},"DEU":{"2023":0.75332881510258},"GRC":{"2023":0.58197875320911},"HKG":{"2023":0.70056740939617},"ISL":{"2023":0.70010085403919},"IRL":{"2023":0.69312816858292},"ISR":{"2023":0.72547018527985},"ITA":{"2023":0.62072303891182},"JPN":{"2023":0.73315840959549},"KOR":{"2023":0.72657443583012},"LVA":{"2023":0.63239780068398},"LTU":{"2023":0.664883852005},"LUX":{"2023":0.73527117073536},"MLT":{"2023":0.65920133888721},"NLD":{"2023":0.76649311184883},"NZL":{"2023":0.75367978215218},"NOR":{"2023":0.70576101541519},"PRT":{"2023":0.64601981639862},"SGP":{"2023":0.80056671798229},"SVK":{"2023":0.59162250161171},"SVN":{"2023":0.63386213779449},"ESP":{"2023":0.64833119511604},"SWE":{"2023":0.74779990315437},"CHE":{"2023":0.75701242685318},"GBR":{"2023":0.73094530403614},"USA":{"2023":0.77126908302307},"ALB":{"2023":0.52679254114628},"DZA":{"2023":0.3704386651516},"AGO":{"2023":0.25965924188495},"ARG":{"2023":0.47380943596363},"ARM":{"2023":0.49288668483496},"AZE":{"2023":0.4709397777915},"BHS":{"2023":0.45751246064901},"BHR":{"2023":0.51525521278381},"BRB":{"2023":0.50465597957373},"BLR":{"2023":0.47078057378531},"BLZ":{"2023":0.42262690514326},"BOL":{"2023":0.37660475820303},"BIH":{"2023":0.42791310697794},"BWA":{"2023":0.41284810006618},"BRA":{"2023":0.50134041905403},"BRN":{"2023":0.49525272101164},"BGR":{"2023":0.57729011774063},"CPV":{"2023":0.43258749693632},"CHL":{"2023":0.58575116842985},"CHN":{"2023":0.63545440137386},"COL":{"2023":0.48949392139912},"CRI":{"2023":0.54015178233385},"DOM":{"2023":0.46881140768528},"ECU":{"2023":0.4420759677887},"EGY":{"2023":0.39405445754528},"SLV":{"2023":0.38972074538469},"SWZ":{"2023":0.30621055886149},"FJI":{"2023":0.44881195574999},"GAB":{"2023":0.32252930104733},"GEO":{"2023":0.52989356964827},"GTM":{"2023":0.39010570943356},"GUY":{"2023":0.42417997121811},"HUN":{"2023":0.5629620552063},"IND":{"2023":0.49250310659409},"IDN":{"2023":0.51630328595638},"IRN":{"2023":0.37832589447498},"IRQ":{"2023":0.26983634382486},"JAM":{"2023":0.4337519928813},"JOR":{"2023":0.48283123970032},"KAZ":{"2023":0.55238711833954},"KWT":{"2023":0.46133247762918},"LBN":{"2023":0.41784849762917},"LBY":{"2023":0.24497598037124},"MYS":{"2023":0.63202629983425},"MUS":{"2023":0.52511297166348},"MEX":{"2023":0.53204418718815},"MNG":{"2023":0.48437660932541},"MNE":{"2023":0.50369333475828},"MAR":{"2023":0.42911085486412},"NAM":{"2023":0.41961172968149},"OMN":{"2023":0.53277696669102},"PAK":{"2023":0.36863802373409},"PAN":{"2023":0.50128082185984},"PRY":{"2023":0.40975987911224},"PER":{"2023":0.49113307148218},"PHL":{"2023":0.49848566204309},"POL":{"2023":0.59688468277454},"QAT":{"2023":0.53459213674068},"MKD":{"2023":0.48198603093624},"ROU":{"2023":0.5836483091116},"RUS":{"2023":0.55922330915928},"LCA":{"2023":0.37418670207262},"VCT":{"2023":0.34185180813074},"SAU":{"2023":0.57690300047398},"SRB":{"2023":0.53747471421957},"SYC":{"2023":0.53065264970064},"ZAF":{"2023":0.49676514416933},"LKA":{"2023":0.4360671415925},"SUR":{"2023":0.4179078489542},"SYR":{"2023":0.29814901389182},"THA":{"2023":0.53571709990501},"TTO":{"2023":0.4356224834919},"TUN":{"2023":0.46540968865156},"TUR":{"2023":0.5401873588562},"UKR":{"2023":0.51248306035995},"ARE":{"2023":0.62818463146687},"URY":{"2023":0.54864098876715},"VEN":{"2023":0.27458252198994},"BGD":{"2023":0.38406448811293},"BEN":{"2023":0.36316419392824},"BTN":{"2023":0.44191746413708},"BFA":{"2023":0.31181989982724},"BDI":{"2023":0.29458386823535},"KHM":{"2023":0.36996492743492},"CMR":{"2023":0.34128637611866},"CAF":{"2023":0.18443748541176},"TCD":{"2023":0.23360607214272},"COM":{"2023":0.25417444482446},"COG":{"2023":0.276611905545},"COD":{"2023":0.24747366458178},"CIV":{"2023":0.36550394445658},"DJI":{"2023":0.31889721751213},"ETH":{"2023":0.25359724834561},"GMB":{"2023":0.35997624322772},"GHA":{"2023":0.42519968003035},"GIN":{"2023":0.32352608814836},"GNB":{"2023":0.26489874348044},"HTI":{"2023":0.2682539857924},"HND":{"2023":0.34181183204055},"KEN":{"2023":0.4451921209693},"KGZ":{"2023":0.42584180086851},"LAO":{"2023":0.33049231767654},"LSO":{"2023":0.35535870492458},"LBR":{"2023":0.3702549636364},"MDG":{"2023":0.30544988438487},"MWI":{"2023":0.34004744514823},"MLI":{"2023":0.29614645242691},"MRT":{"2023":0.23290100693703},"MDA":{"2023":0.4806292578578},"MOZ":{"2023":0.25736496224999},"MMR":{"2023":0.32747298851609},"NPL":{"2023":0.35097929090261},"NIC":{"2023":0.33139400184155},"NER":{"2023":0.32582614198327},"NGA":{"2023":0.33628468960524},"PNG":{"2023":0.29010296240449},"RWA":{"2023":0.43740021437407},"SEN":{"2023":0.39596802741289},"SLE":{"2023":0.29781290516257},"SDN":{"2023":0.23290671221912},"TJK":{"2023":0.36644598096609},"TZA":{"2023":0.3524204865098},"TLS":{"2023":0.42773475497961},"TGO":{"2023":0.31568638980389},"UGA":{"2023":0.35393466055393},"VNM":{"2023":0.4818687364459},"YEM":{"2023":0.2533275578171},"ZMB":{"2023":0.37071997672319},"ZWE":{"2023":0.30479108914733},"ADVEC":{"2023":0.68297419496454},"EME":{"2023":0.46492500862555},"LIC":{"2023":0.3224417756532},"APQ":{"2023":0.52},"EUQ":{"2023":0.63},"NMQ":{"2023":0.74},"WE":{"2023":0.43},"MECA":{"2023":0.4},"SSQ":{"2023":0.34},"EURO":{"2023":0.67},"MAE":{"2023":0.72},"EU":{"2023":0.66},"AS5":{"2023":0.6}}},"api":{"version":"1","output-method":"json"}}

==> anc/indicators/raw/metadata_GB.XPD.RSDV.GD.ZS.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"GB.XPD.RSDV.GD.ZS","name":"Research and development expenditure (% of GDP)","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"Gross domestic expenditures on research and development (R&D), expressed as a percent of GDP. They include both capital and current expenditures in the four main sectors: Business enterprise, Government, Higher education and Private non-profit. R&D covers basic research, applied research, and experimental development.","sourceOrganization":"Stat Bulk Data Download Service, UN Educational, Scientific and Cultural Organization (UNESCO), uri: https:\/\/databrowser.uis.unesco.org\/resources\/bulk, publisher: UNESCO Institute for Statistics (UIS), date accessed: 2025-03-26, date published: 2025-02","topics":[{"id":"14","value":"Science & Technology "}]}]]

==> anc/indicators/raw/metadata_IP.JRN.ARTC.SC.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"IP.JRN.ARTC.SC","name":"Scientific and technical journal articles","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"Article counts refer to publications from a selection of conference proceedings and peer-reviewed journals from Scopus in science and engineering fields, according to the National Center for Science and Engineering Statistics Taxonomy of Disciplines.","sourceOrganization":"Science and Engineering Indicators, National Science Foundation (NSF), uri: https:\/\/ncses.nsf.gov\/indicators","topics":[{"id":"14","value":"Science & Technology "}]}]]

==> anc/indicators/raw/metadata_IP.PAT.RESD.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"IP.PAT.RESD","name":"Patent applications, residents","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"Patent applications are worldwide patent applications filed through the Patent Cooperation Treaty procedure or with a national patent office for exclusive rights for an invention--a product or process that provides a new way of doing something or offers a new technical solution to a problem. A patent provides protection for the invention to the owner of the patent for a limited period, generally 20 years.","sourceOrganization":"WIPO Patent Report: Statistics on Worldwide Patent Activity, World Intellectual Property Organization (WIPO), note: The International Bureau of WIPO assumes no responsibility with respect to the transformation of these data.","topics":[{"id":"14","value":"Science & Technology "}]}]]

==> anc/indicators/raw/metadata_IT.NET.BBND.P2.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"IT.NET.BBND.P2","name":"Fixed broadband subscriptions (per 100 people)","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"Fixed broadband subscriptions refers to fixed subscriptions to high-speed access to the public Internet (a TCP\/IP connection), at downstream speeds equal to, or greater than, 256 kbit\/s. This includes cable modem, DSL, fiber-to-the-home\/building, other fixed (wired)-broadband subscriptions, satellite broadband and terrestrial fixed wireless broadband. This total is measured irrespective of the method of payment. It excludes subscriptions that have access to data communications (including the Internet) via mobile-cellular networks. It should include fixed WiMAX and any other fixed wireless technologies. It includes both residential subscriptions and subscriptions for organizations.","sourceOrganization":"World Telecommunication\/ICT Indicators Database, International Telecommunication Union (ITU)","topics":[{"id":"9","value":"Infrastructure "}]}]]

==> anc/indicators/raw/metadata_SP.POP.SCIE.RD.P6.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"SP.POP.SCIE.RD.P6","name":"Researchers in R&D (per million people)","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"The number of researchers engaged in Research &Development (R&D), expressed as per million. Researchers are professionals who conduct research and improve or develop concepts, theories, models techniques instrumentation, software of operational methods. R&D covers basic research, applied research, and experimental development.","sourceOrganization":"Stat Bulk Data Download Service, UN Educational, Scientific and Cultural Organization (UNESCO), uri: https:\/\/databrowser.uis.unesco.org\/resources\/bulk, publisher: UNESCO Institute for Statistics (UIS), date accessed: 2025-03-26, date published: 2025-02","topics":[{"id":"14","value":"Science & Technology "}]}]]

==> anc/indicators/raw/metadata_SP.POP.TOTL.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"SP.POP.TOTL","name":"Population, total","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"Total population is based on the de facto definition of population, which counts all residents regardless of legal status or citizenship. The values shown are midyear estimates.","sourceOrganization":"World Population Prospects, United Nations (UN), uri: https:\/\/population.un.org\/wpp\/, publisher: UN Population Division;\u000aStatistical databases and publications from national statistical offices, National Statistical Offices (NSOs), uri: https:\/\/unstats.un.org\/home\/nso_sites\/, publisher: National Statistical Offices;\u000aEurostat: Demographic Statistics, Eurostat (ESTAT), uri: https:\/\/ec.europa.eu\/eurostat\/data\/database?node_code=earn_ses_monthly, publisher: Eurostat;\u000aPopulation and Vital Statistics Report (various years), United Nations (UN), uri: https:\/\/unstats.un.org, publisher: UN Statistics Division","topics":[{"id":"19","value":"Climate Change"},{"id":"8","value":"Health "}]}]]

==> anc/indicators/raw/metadata_TX.VAL.TECH.MF.ZS.json <==
[{"page":1,"pages":1,"per_page":"50","total":1},[{"id":"TX.VAL.TECH.MF.ZS","name":"High-technology exports (% of manufactured exports)","unit":"","source":{"id":"2","value":"World Development Indicators"},"sourceNote":"High-technology exports are products with high R&D intensity, such as in aerospace, computers, pharmaceuticals, scientific instruments, and electrical machinery.","sourceOrganization":"Comtrade database, United Nations (UN), uri: comtrade.un.org, publisher: UN Statistics Division;\u000aWorld Integrated Trade Solution system (WITS), World Bank (WB), uri: https:\/\/wits.worldbank.org\/","topics":[{"id":"12","value":"Private Sector"},{"id":"14","value":"Science & Technology "},{"id":"21","value":"Trade"}]}]]

==> anc/indicators/raw/wdi_GB.XPD.RSDV.GD.ZS.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":2.57729,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":2.4945,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":2.38165,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":2.35712,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":2.20144,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":2.10232,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":2.07771,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":2.0595,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":2.01703,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":1.98475,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":1.96246,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":1.88095,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":1.75244,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":1.68456,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":2.17832,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":2.21937,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":2.21278,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":2.2742,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":2.19668,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":2.20407,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":2.20422,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":2.22468,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":2.22401,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":2.27173,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":2.23369,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":2.22761,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":2.18761,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":2.17771,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":3.44716,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":3.48736,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":3.4689,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":3.41788,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":3.14297,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":2.98956,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":2.88315,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":2.83677,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":2.77328,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":2.70882,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":2.69591,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":2.67272,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":2.73803,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"GB.XPD.RSDV.GD.ZS","value":"Research and development expenditure (% of GDP)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":2.71443,"unit":"","obs_status":"","decimal":2}]]

==> anc/indicators/raw/wdi_IP.JRN.ARTC.SC.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":932711.93,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":885962.5,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":756203.38,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":671731.01,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":608625.08,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":513575.22,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":464153.83,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":430349.69,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":401135.63,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":379465.82,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":351525.76,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":326400.8,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":320967.39,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":307848.3,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":62180.46,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":65197.8,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":67690.4,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":65600.63,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":66167.74,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":67117.57,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":69138.49,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":70242.04,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":70877.24,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":71223.41,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":71475.21,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":70407.27,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":68818.9,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":66841.36,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":430843.27,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":447538.91,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":471378.18,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":453889.89,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":442656.75,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":441099.68,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":435377.24,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":431807.73,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":429258.44,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":428017.63,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":427372.54,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":425174.02,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":420413.97,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.JRN.ARTC.SC","value":"Scientific and technical journal articles"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":407405.92,"unit":"","obs_status":"","decimal":0}]]

==> anc/indicators/raw/wdi_IP.PAT.RESD.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":1522292,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":1464605,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":1427845,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":1344817,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":1243568,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":1393815,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":1245709,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":1204981,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":968252,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":801135,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":704936,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":535313,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":415829,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":293066,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":13602,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":13322,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":13386,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":12771,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":14103,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":14303,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":14415,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":14206,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":14306,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":14500,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":14690,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":14540,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":14655,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":14748,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":278446,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":273691,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":282476,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":287979,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":302986,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":294738,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":302741,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":302991,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":295151,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":291275,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":292276,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":272797,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":254170,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"IP.PAT.RESD","value":"Patent applications, residents"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":247844,"unit":"","obs_status":"","decimal":0}]]

==> anc/indicators/raw/wdi_IT.NET.BBND.P2.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":44.728886496649,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":41.3736197056022,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":37.5611751315805,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":33.9069794578039,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":31.5611222411202,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":28.7089097131815,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":27.9101271418763,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":22.9761329915729,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":19.8437947555032,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":14.4445199866037,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":13.6989049026864,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":12.791553937217,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":11.504276685286,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":9.34748427588032,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":48.6688340139444,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":48.250226559098,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":47.6442336298287,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":46.471240838575,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":45.2765022757908,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":44.4142292018123,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":43.6242593525939,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":42.5277884451476,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":41.387117104083,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":40.142215573606,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":38.7340855946258,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":37.4345529509644,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":35.6937891818337,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":33.64535986777,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":38.0939254696383,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":37.4887954801437,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":37.0074278936277,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":35.7156999293054,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":33.835216356436,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":33.0559177307939,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":32.5702836317829,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":32.1144006365866,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":31.3412129772455,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":30.270920842,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":29.9996164764959,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":29.1736109719443,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":28.117023946999,"unit":"","obs_status":"","decimal":2},{"indicator":{"id":"IT.NET.BBND.P2","value":"Fixed broadband subscriptions (per 100 people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":27.1720060120338,"unit":"","obs_status":"","decimal":2}]]

==> anc/indicators/raw/wdi_SP.POP.SCIE.RD.P6.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":2107.27003,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":1849.23669,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":1685.97511,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":1600.30633,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":1483.85803,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":1317.48914,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":1235.84935,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":1208.86205,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":1162.7108,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":1101.80087,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":1079.63795,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":1028.98334,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":972.01743,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":898.85545,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":5368.63555,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":5181.84576,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":5058.05374,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":4883.2219,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":4773.97249,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":4670.53241,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":4546.76212,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":4392.04699,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":4310.70957,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":4210.03605,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":4133.56261,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":4052.17043,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":3920.65709,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":3849.5934,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":null,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":4937.49441,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":4900.77179,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":4567.79267,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":4367.20971,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":4322.78826,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":4020.59227,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":3897.11007,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":3949.66371,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":3915.0339,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":3815.20951,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":3734.6577,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":3754.88228,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.SCIE.RD.P6","value":"Researchers in R&D (per million people)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":3643.92768,"unit":"","obs_status":"","decimal":0}]]

==> anc/indicators/raw/wdi_SP.POP.TOTL.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":1410710000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":1412175000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":1412360000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":1411100000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":1407745000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":1402760000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":1396215000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":1387790000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":1379860000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":1371860000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":1363240000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":1354190000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":1345035000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":1337705000,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":68372286,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":68184457,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":67842811,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":67601110,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":67382061,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":67158348,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":66918020,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":66724104,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":66548272,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":66312067,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":65997932,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":65657659,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":65340830,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":65026211,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":336755052,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":333996304,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":332100166,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":331578104,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":330226227,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":328529577,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":326608609,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":324353340,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":321815121,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":319257560,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":316726282,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":314339099,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":311839461,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"SP.POP.TOTL","value":"Population, total"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":309378227,"unit":"","obs_status":"","decimal":0}]]

==> anc/indicators/raw/wdi_TX.VAL.TECH.MF.ZS.json <==
[{"page":1,"pages":1,"per_page":1000,"total":42,"sourceid":"2","lastupdated":"2026-10-08"},[{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2023","value":26.5682136542881,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2022","value":27.7650612563156,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2021","value":30.2190732796596,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2020","value":31.2766154241293,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2019","value":30.8186302968419,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2018","value":31.5481478595353,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2017","value":30.9118639785891,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2016","value":30.2545232296357,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2015","value":30.4312672747562,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2014","value":29.7037271802947,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2013","value":31.5855813292794,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2012","value":30.8618085179503,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2011","value":30.5004796644425,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"CN","value":"China"},"countryiso3code":"CHN","date":"2010","value":32.1501169663397,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2023","value":22.3835449721792,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2022","value":21.9264611257156,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2021","value":21.3228806203905,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2020","value":22.5402419628216,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2019","value":26.9265976407414,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2018","value":25.9347849255776,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2017","value":26.0180218998669,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2016","value":27.9331801598168,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2015","value":28.2116908505326,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2014","value":27.4702736686884,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2013","value":27.1817177565412,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2012","value":26.6906319566323,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2011","value":25.1193585926138,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"FR","value":"France"},"countryiso3code":"FRA","date":"2010","value":26.3233800074675,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2023","value":21.8459878355521,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2022","value":20.5789833007379,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2021","value":19.9014614131792,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2020","value":19.4939761609452,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2019","value":18.6853939276571,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2018","value":18.4842699258676,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2017","value":19.2659699620243,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2016","value":22.4192942002286,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2015","value":21.3904480368657,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2014","value":20.4843982208576,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2013","value":20.188635370966,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2012","value":20.174250704896,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2011","value":20.624916162211,"unit":"","obs_status":"","decimal":0},{"indicator":{"id":"TX.VAL.TECH.MF.ZS","value":"High-technology exports (% of manufactured exports)"},"country":{"id":"US","value":"United States"},"countryiso3code":"USA","date":"2010","value":22.6194775165319,"unit":"","obs_status":"","decimal":0}]]

==> anc/indicators/reproduce_indicators.py <==
#!/usr/bin/env python3
"""Reproduce descriptive indicator tables and vector figures from frozen official data.

Inputs are in processed/. No network, imputation, simulation, composite score,
model fitting, or dependency on an original manuscript is required.
Python dependencies: pandas, numpy, matplotlib.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

BASE=Path(__file__).resolve().parent
DATA=BASE/'processed'; OUT=BASE/'outputs'; FIG=BASE/'figures'
for folder in (OUT,FIG):folder.mkdir(exist_ok=True)
ISO=['FRA','USA','CHN']
NAMES={'FRA':'France','USA':'United States','CHN':'China'}
METRICS=[
 ('rd_expenditure_pct_gdp',r'R\&D expenditure (\% GDP)','R&D expenditure (% GDP)'),
 ('researchers_per_million','Researchers per million','Researchers per million'),
 ('fixed_broadband_per_100','Fixed broadband per 100','Fixed broadband per 100 people'),
 ('resident_patents_per_million','Resident patent applications per million','Resident patent applications per million'),
 ('scientific_articles_per_million','Scientific/technical articles per million','Scientific and technical articles per million'),
 ('hightech_exports_pct_manufactured',r'High-tech exports (\% manufactured exports)','High-tech exports (% manufactured exports)'),
]
COMPONENTS=[
 ('research_development',r'R\&D','R&D'),
 ('enabling_infrastructure','Infrastructure','Enabling infrastructure'),
 ('jobs_skills','Jobs and skills','Jobs and skills'),
 ('policy_environment','Policy environment','Policy environment'),
 ('international_cooperation','International co-operation','International co-operation'),
]
COLORS={'FRA':'#2066AC','USA':'#D55E00','CHN':'#009E73'}
MARKERS={'FRA':'o','USA':'s','CHN':'^'}
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.titlesize':10,'axes.labelsize':9,
 'xtick.labelsize':8,'ytick.labelsize':8,'pdf.fonttype':42,'ps.fonttype':42,
 'axes.spines.top':False,'axes.spines.right':False,'savefig.bbox':'tight'})


def pct_fmt(x):
 return f'{x:.2f}' if x>=0 else f'$-{abs(x):.2f}$'


def main():
 panel=pd.read_csv(DATA/'world_bank_FRA_USA_CHN_2010_2023.csv')
 oecd=pd.read_csv(DATA/'oecd_published_2024_components.csv')
 imf=pd.read_csv(DATA/'imf_AI_PI_FRA_USA_CHN.csv')
 assert len(panel)==42 and set(panel.iso3)==set(ISO)
 assert set(panel.year)==set(range(2010,2024))
 assert len(oecd)==38 and not oecd.iso3.duplicated().any()
 assert imf.year.eq(2023).all() and set(imf.iso3)==set(ISO)
 # Recompute count-derived per-capita series from the frozen official observations.
 panel['resident_patents_per_million']=panel.resident_patent_applications/panel.population*1e6
 panel['scientific_articles_per_million']=panel.scientific_articles/panel.population*1e6
 rows=[]
 for iso in ISO:
  frame=panel[panel.iso3.eq(iso)].set_index('year').sort_index()
  for metric,_,_ in METRICS:
   first=float(frame.loc[2013,metric]);late=frame.loc[2020:2023,metric].dropna()
   ly=int(late.index[-1]);last=float(late.iloc[-1])
   rows.append({'iso3':iso,'country':NAMES[iso],'metric':metric,'early_year':2013,'early_value':first,
    'latest_year':ly,'latest_value':last,'absolute_change':last-first,'percent_change':100*(last/first-1)})
 endpoint=pd.DataFrame(rows)
 endpoint.to_csv(OUT/'world_bank_endpoints.csv',index=False)
 labels={c:tex for c,tex,_ in METRICS}
 lines=[r'\begin{longtable}{p{0.34\linewidth}rrrrr}',
 r'\caption{Structural indicators: 2013 and the last available observation within 2020--2023.}\label{tab:wdi-verified-endpoints}\\',
 r'\toprule',r'Indicator & Early year & Early value & Later year & Later value & Change (\%) \\',
 r'\midrule',r'\endfirsthead',r'\caption[]{Structural indicators (continued).}\\',r'\toprule',
 r'Indicator & Early year & Early value & Later year & Later value & Change (\%) \\',r'\midrule',r'\endhead',
 r'\midrule',r'\multicolumn{6}{r}{\footnotesize Continued on next page}\\',r'\endfoot',r'\bottomrule',r'\endlastfoot']
 for iso in ISO:
  lines.append(r'\multicolumn{6}{l}{\textit{'+NAMES[iso]+r'}}\\*')
  for i,r in enumerate(endpoint[endpoint.iso3.eq(iso)].itertuples()):
   end=r' \\*' if i<5 else r' \\'
   lines.append(f'{labels[r.metric]} & 2013 & {r.early_value:.2f} & {r.latest_year} & {r.latest_value:.2f} & {pct_fmt(r.percent_change)}'+end)
  lines.append(r'\addlinespace')
 lines += [r'\end{longtable}',r'\noindent\footnotesize Source: World Development Indicators API, retrieved 20 October 2026; source last updated 8 October 2026. The panel covers 2010--2023. Percentage changes are $100(v_{\mathrm{later}}/v_{2013}-1)$ and use unrounded values. Missing years are not interpolated. Patents and articles are divided by the corresponding country-year population and expressed per million inhabitants. The US researcher endpoint is 2022; all other endpoints are 2023.\normalsize']
 (OUT/'world_bank_endpoints.tex').write_text('\n'.join(lines)+'\n')

 cols=[c for c,_,_ in COMPONENTS];med=oecd[cols].median()
 profiles=oecd[oecd.iso3.isin(['FRA','USA'])].set_index('iso3')
 comp=[]
 for col,_,name in COMPONENTS:
  comp.append({'component':col,'label':name,'France':profiles.loc['FRA',col],
   'United_States':profiles.loc['USA',col],'OECD_median_n38':med[col],
   'France_minus_median':profiles.loc['FRA',col]-med[col],
   'United_States_minus_median':profiles.loc['USA',col]-med[col]})
 pd.DataFrame(comp).to_csv(OUT/'oecd_components_and_median_differences.csv',index=False)
 lines=[r'\begin{table}[tbp]',r'\centering',r'\caption{Published 2024 OECD component scores and differences from the 38-country median.}\label{tab:oecd-verified-components}',
 r'\small',r'\begin{tabular}{lrrrrr}',r'\toprule',r'Component & France & US & Median & France $-$ median & US $-$ median \\',r'\midrule']
 for col,label,_ in COMPONENTS:
  f=float(profiles.loc['FRA',col]);u=float(profiles.loc['USA',col]);m=float(med[col])
  lines.append(f'{label} & {f:.2f} & {u:.2f} & {m:.3f} & {f-m:+.3f} & {u-m:+.3f}'+r' \\')
 lines += [r'\bottomrule',r'\end{tabular}',r'\par\smallskip\begin{minipage}{0.97\linewidth}\footnotesize Source: OECD (2026), \emph{The OECD.AI Index}, Figure 5.3, printed p.~32. Published component values have two-decimal precision. Medians use 38 countries. Differences compare each component with its own sample median; they are not absolute resource gaps. China is absent from this OECD table.\end{minipage}',r'\end{table}']
 (OUT/'oecd_components_and_median_differences.tex').write_text('\n'.join(lines)+'\n')
 imf=imf.set_index('iso3').loc[ISO].reset_index();imf.insert(1,'country',imf.iso3.map(NAMES))
 imf.to_csv(OUT/'imf_three_country_values.csv',index=False)
 lines=[r'\begin{table}[htbp]',r'\centering',r'\caption{IMF AI Preparedness Index observations for 2023.}\label{tab:imf-verified-values}',r'\begin{tabular}{lrr}',r'\toprule',r'Country & Year & IMF AIPI \\',r'\midrule']
 for r in imf.itertuples():lines.append(f'{r.country} & {r.year} & {r.imf_ai_preparedness:.6f}'+r' \\')
 lines += [r'\bottomrule',r'\end{tabular}',r'\par\smallskip\begin{minipage}{0.90\linewidth}\footnotesize Source: IMF DataMapper, AI\_PI API, retrieved 20 October 2026. The index concerns AI adoption preparedness; it is not a direct measure of invention leadership or of collective learning capacity.\end{minipage}',r'\end{table}']
 (OUT/'imf_three_country_values.tex').write_text('\n'.join(lines)+'\n')

 # Direct profiles; components are not combined into a composite score.
 fig,ax=plt.subplots(figsize=(7.3,4.5))
 y=np.arange(len(cols))
 ax.scatter(profiles.loc['FRA',cols].to_numpy(float),y-.16,color=COLORS['FRA'],marker='o',s=45,label='France',zorder=3)
 ax.scatter(med.to_numpy(float),y,color='#555555',marker='D',s=35,label='OECD median (38 countries)',zorder=3)
 ax.scatter(profiles.loc['USA',cols].to_numpy(float),y+.16,color=COLORS['USA'],marker='s',s=40,label='United States',zorder=3)
 ax.set_yticks(y,[name for _,_,name in COMPONENTS]);ax.invert_yaxis()
 ax.set_xlim(0,1);ax.set_xlabel('Published normalized component score (0–1)');ax.grid(axis='x',alpha=.22)
 ax.legend(frameon=False,loc='lower left',bbox_to_anchor=(0,-.30),ncol=2,fontsize=8.5)
 fig.subplots_adjust(left=.29,right=.98,bottom=.29,top=.97)
 fig.savefig(FIG/'oecd_component_profiles.pdf');fig.savefig(FIG/'oecd_component_profiles.png',dpi=180);plt.close(fig)

 # NaNs are retained in full year sequences so lines break at missing observations.
 fig,axes=plt.subplots(3,2,figsize=(7.5,8.7),sharex=True)
 for ax,(metric,_,title) in zip(axes.flat,METRICS):
  for iso in ISO:
   frame=panel[panel.iso3.eq(iso)].set_index('year').reindex(range(2010,2024))
   ax.plot(frame.index,frame[metric],color=COLORS[iso],marker=MARKERS[iso],ms=3,lw=1.7,label=NAMES[iso])
  ax.set_title(title,loc='left',fontsize=9.5,pad=8);ax.set_xticks([2010,2013,2016,2019,2023]);ax.tick_params(axis='x',rotation=30);ax.grid(alpha=.22)
  ax.set_xlim(2009.7,2023.3)
 handles,legendlabels=axes.flat[0].get_legend_handles_labels()
 fig.legend(handles,legendlabels,ncol=3,loc='upper center',frameon=False,bbox_to_anchor=(.53,1.00))
 fig.subplots_adjust(left=.10,right=.98,top=.94,bottom=.07,hspace=.40,wspace=.33)
 fig.savefig(FIG/'world_bank_structural_trends_2010_2023.pdf');fig.savefig(FIG/'world_bank_structural_trends_2010_2023.png',dpi=180);plt.close(fig)
 metadata={'data_retrieval_date':'2026-10-20','world_bank_source_lastupdated':'2026-10-08','window':[2010,2023],
 'baseline_year':2013,'latest_available_window':[2020,2023],'no_interpolation':True,
 'US_researcher_end_year':2022,'all_other_displayed_endpoint_years':2023,
 'OECD_publication':'10.1787/32c01014-en','OECD_component_year':2024,'OECD_countries':38,
 'IMF_API':'https://www.imf.org/external/datamapper/api/v1/AI_PI','IMF_year':2023,
 'methods':'Only published values, sample medians, within-component median differences, population-standardized counts, endpoint differences, and relative percentage changes. No synthetic observations or composite scores.'}
 (OUT/'analysis_metadata.json').write_text(json.dumps(metadata,indent=2)+'\n')
 print('Wrote tables to',OUT);print('Wrote vector figures to',FIG)
 print(endpoint.to_string(index=False));print(imf.to_string(index=False))

if __name__=='__main__':main()


==> anc/indicators/requirements.txt <==
pandas>=1.5
numpy>=1.23
matplotlib>=3.6


==> anc/indicators/source_manifest.json <==
{
  "retrieval_date": "2026-10-20",
  "manifest_created_utc": "2026-10-20T15:37:09.048399+00:00",
  "analysis_window": [
    2010,
    2023
  ],
  "entities": [
    "FRA",
    "USA",
    "CHN"
  ],
  "sources": [
    {
      "file": "raw/wdi_GB.XPD.RSDV.GD.ZS.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/GB.XPD.RSDV.GD.ZS?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "256fecb553c662791c491b8460098aff73ad7e3a933ca4e0d9b6615015ffa4b2"
    },
    {
      "file": "raw/wdi_SP.POP.SCIE.RD.P6.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/SP.POP.SCIE.RD.P6?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "4365abcc637c16d22d686ccd6dc666e692a7533d3dcf1b72cbacb186530b4db8"
    },
    {
      "file": "raw/wdi_IT.NET.BBND.P2.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/IT.NET.BBND.P2?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "9dac7f8d235ced96b693e24804c529c6846296e97f09af6f7c6d9eec7ec098ad"
    },
    {
      "file": "raw/wdi_IP.PAT.RESD.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/IP.PAT.RESD?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "eb31e1a55008be2dca38ba45b5a29eb820999c45ff212daec6a8afec501cef48"
    },
    {
      "file": "raw/wdi_IP.JRN.ARTC.SC.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/IP.JRN.ARTC.SC?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "0376f774572753b8020a555ce5a2975e963c64ef902eaae31fa756db491a6a72"
    },
    {
      "file": "raw/wdi_TX.VAL.TECH.MF.ZS.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/TX.VAL.TECH.MF.ZS?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "c93b02a8521b3297351e5701c3627c3b206b9a83a63bc7d780c1596d4ab8c3f7"
    },
    {
      "file": "raw/wdi_SP.POP.TOTL.json",
      "url": "https://api.worldbank.org/v2/country/FRA;USA;CHN/indicator/SP.POP.TOTL?format=json&date=2010:2023&per_page=1000",
      "metadata": {
        "page": 1,
        "pages": 1,
        "per_page": 1000,
        "total": 42,
        "sourceid": "2",
        "lastupdated": "2026-10-08"
      },
      "sha256": "3cf2a02491a868abaeb905e2181a15800316d793edb27121f755d5d1d29017ac"
    },
    {
      "url": "https://www.oecd.org/content/dam/oecd/en/publications/reports/2026/02/oecd-ai-observatory-index_8f5fa0f2/32c01014-en.pdf",
      "doi": "10.1787/32c01014-en",
      "publication_date": "2026-02-19",
      "data_year": 2024,
      "location": "Figure 5.3, printed page 32, PDF page 33",
      "verification": "The 38-country, 6-row heatmap (5 components plus published average) was visually compared with the frozen transcription. Published precision is two decimals; no synthetic scores in the processed official-only file.",
      "sha256": "5c8c192728fe13b9292691a09de816e25e8af2dd51f1fffbe668928457292866",
      "audit_archive_file": "raw/oecd_ai_index_2026_official.pdf",
      "included_in_submission": false,
      "note": "The report and extracted source image were consulted during the provenance audit. Submission distribution retains the published score transcription, source URL/DOI/page and deterministic processing, not the full report/image."
    },
    {
      "file": "raw/imf_AI_PI_current_2026-10-20.json",
      "url": "https://www.imf.org/external/datamapper/api/v1/AI_PI",
      "documentation": "https://www.imf.org/external/datamapper/datasets/AIPI",
      "data_year": 2023,
      "verification": "The AI_PI value dictionary is exactly equal to the previously supplied frozen IMF API dictionary. Raw API includes non-country aggregate entities; matched OECD subset is exactly 38 countries.",
      "sha256": "d0b4ee4abbe37065fc665818502fec8d05732c917cd138e81bca2ec870136a43"
    }
  ],
  "notes": [
    "No simulated observations or imputation. Missing API observations remain missing. Derived per-capita series divide reported counts by the same country-year population. Endpoint changes are descriptive arithmetic, not causal estimates."
  ]
}


==> anc/review/review_inventory.csv <==
short_citation,year,source_type,primary_role,subject,object,scale,mechanism,legitimacy_relevance,evidence_type,manuscript_use
Acemoglu and Johnson (2023),2023,book,concept/theory,"workers, firms and states",technological progress and shared prosperity,historical and societal,institutions direct technology and distribute gains,"worker agency, autonomy and distribution of benefits",historical political-economy synthesis,"Supports evaluating AI by work quality, autonomy and broadly shared gains rather than job counts alone."
Ahn (2026),2026,journal_article,concept/theory,people represented in human-centered AI,the category of the human,societal and individual,questions universal claims about whose needs define human-centered design,inclusion of unequal and differently vulnerable groups,conceptual commentary,Provides critical context for asking whose needs and interests are represented by human-centered AI.
Ali et al. (2023),2023,conference,case_evidence,corporate AI-ethics workers,organizational ethics practice,organizational and individual,risk is individualized when knowledgeable staff lack authority and protection,"protected dissent, standing and decision rights",interviews and organizational observation,Shows that organizations may possess relevant knowledge while power and retaliation risks block correction.
Bareis and Katzenbach (2022),2022,journal_article,concept/theory,states and public-private coalitions,national AI strategy narratives,national and comparative,strategic narratives perform preferred futures and assign institutional roles,who defines national futures and whose interests enter them,comparative strategy and discourse analysis,Supports treating national AI strategies as performative political projects rather than neutral inventories.
Belli (2026),2026,institutional_report,concept/theory,"governments, users and providers",operational AI sovereignty,cross-border technology stack,"agency is preserved through interoperability, switching and strategic openness",practical agency and feasible exit,policy analysis,Supports the layered account of dependence and the importance of portability and provider switching.
Boin and van Eeten (2013),2013,journal_article,concept/theory,organizations,organizational resilience,organizational,persistence and adaptation through disruption,resilience may preserve arrangements without making them just or contestable,critical literature review,Provides the resilience comparator and motivates separating continuity from legitimate correction.
Bradford (2023),2023,book,concept/theory,"the European Union, firms and foreign regulators",digital regulatory power,regional and global,market size and legal rules influence conduct beyond EU borders,public authority and the beneficiaries of exported rules,comparative legal-political synthesis,Explains EU regulatory reach while the manuscript notes that such reach does not guarantee French implementation capacity.
Cachipuendo-Contero (2026),2026,journal_article,indicator_data,AI-readiness institutions and communities,assumptions built into readiness indices,national and global,index design privileges particular institutional models and knowledge forms,"recognition of non-OECD, community, informal and regional capabilities",critical index analysis,Supports the research-agenda warning that readiness architectures can universalize one institutional model.
Calzati and van Loenen (2025),2025,journal_article,concept/theory,EU citizens and governed communities,data commoning and federated data,community and EU,"shared stewardship governs purpose, access, reuse and benefit","community authority, participation and benefit sharing",normative-institutional analysis,Moves data sovereignty from possession toward ongoing governance and grounds the governed-data-commons proposition.
Castellacci and Natera (2013),2013,journal_article,case_evidence,national innovation systems,innovative and absorptive capability,national comparative,innovative capability and absorptive capacity coevolve through system relationships,not a direct focus; national averages do not establish public authority,panel cointegration analysis of 87 countries,Supports extending the conversion problem from firms to innovation systems while retaining limits on country-level inference.
Cath et al. (2018),2018,journal_article,case_evidence,"US, EU and UK policy communities",AI visions of the good society,national and regional comparative,policy approaches embed different ethical and political assumptions,public values and justified governance,comparative policy and ethics analysis,Shows that national and regional AI approaches rest on different ideas of a good society.
Cazzaniga et al. (2024),2024,institutional_report,case_evidence,"workers, firms and economies",generative AI and work,"global, national and occupational",AI exposure changes tasks and the balance between complementarity and displacement,"distribution of work, bargaining effects and shared gains",macroeconomic and labor-market analysis,Supports discussion of changing task allocation and the need to assess worker capability rather than adoption alone.
Coeckelbergh (2025),2025,journal_article,concept/theory,states and international institutions,global AI governance,global,cross-border risks require common rules alongside national capacity,legitimate transnational coordination across competing interests,normative conceptual argument,Supports the claim that national capacity and international AI governance are complements.
Cohen and Levinthal (1990),1990,journal_article,concept/theory,firms,external knowledge,organizational,"prior knowledge enables recognition, assimilation and application",not central; assumes a bounded organization and managerial purpose,foundational organizational theory,Defines absorptive capacity and provides the contrast from which the manuscript develops a polity-level mechanism.
Cour des comptes (2025),2025,institutional_report,case_evidence,French government and public administration,national AI strategy implementation,national and public-sector,"governance, skills and diffusion determine whether investment changes administrative practice",public accountability and effective use of public resources,public audit report,"Documents complex governance, limited diffusion beyond specialists and weak transformation in French public administration."
Couture and Toupin (2019),2019,journal_article,concept/theory,"states, Indigenous groups, social movements and users",meanings of digital sovereignty,multi-actor and multi-level,sovereignty discourse reallocates control and autonomy among different claimants,whose sovereignty and whose autonomy are protected,conceptual review,Establishes the plurality of sovereign subjects and the contested meaning of digital sovereignty.
Crawford (2021),2021,book,case_evidence,"AI firms, workers and affected communities",material infrastructure of AI,global and local,"AI systems depend on extractive chains of energy, water, land, hardware and labor",unequal distribution of material and labor costs,investigative interdisciplinary synthesis,Grounds the claim that compute has material costs whose burdens are unevenly distributed.
Edler et al. (2023),2023,journal_article,concept/theory,governments within innovation systems,technology sovereignty,national within global interdependence,innovation policy preserves room for action without requiring autarky,public purposes and ends of technological control,innovation-policy conceptual analysis,Defines technology sovereignty as room for action and supports governing dependence rather than seeking self-sufficiency.
Edler and Fagerberg (2017),2017,journal_article,concept/theory,governments and innovation systems,innovation policy,national and system-level,policy shapes innovation and addresses system and capability failures,policy rationales and public purposes,literature review and conceptual synthesis,Supports the move from firm learning to the institutional relationships that produce and diffuse knowledge.
European Parliament and Council of the European Union (2024),2024,legal_policy,case_evidence,"EU institutions, providers, deployers and national authorities",AI systems and risk-based obligations,EU with national implementation,harmonized lifecycle duties rely on national enforcement bodies and regulatory sandboxes,"rights-based statutory oversight, accountability and remedy",binding legal text,Shows the distinction between EU rule-making power and French national or subnational implementation capacity.
Eurostat (2025),2025,dataset,indicator_data,EU enterprises with at least ten employees,reported use of AI technologies,"EU, national and firm-level",official statistics count adoption across enterprises,"does not measure voice, distribution, depth of use or public value",official descriptive statistics,Provides the 20.0% EU enterprise-adoption figure and illustrates why adoption is not equivalent to conversion.
Farrell and Newman (2019),2019,journal_article,concept/theory,states positioned in global networks,asymmetric economic interdependence,global network,actors controlling network hubs can convert dependence into coercive leverage,coercive power may operate without shared or democratically authorized authority,network theory with comparative cases,Explains why interdependence is politically asymmetric and can constrain national room for action.
Floridi (2020),2020,journal_article,concept/theory,the European Union and its publics,digital sovereignty,EU and global,reduced dependence preserves capacity to set and defend European values,protection of public values under legitimate regional authority,normative conceptual analysis,Supports the European argument that external dependence can constrain the EU's ability to defend its values.
Floridi et al. (2018),2018,journal_article,concept/theory,"AI developers, institutions and society",ethical framework for AI,societal and global,"ethical principles guide design, governance and evaluation","human rights, beneficence, justice, explicability and accountability",normative framework and literature synthesis,"Helps specify ethical duties that policy designs must translate into budgets, authority and consequences."
Folke et al. (2005),2005,journal_article,concept/theory,polycentric governance actors,social-ecological adaptation,multi-level system,"experimentation, knowledge integration and feedback support adaptation under uncertainty","participation and knowledge plurality matter, but adaptation alone need not be just",interdisciplinary literature synthesis,Provides the adaptive-governance comparator for polycentric learning and experimentation.
Fratini et al. (2024),2024,journal_article,concept/theory,"rights holders, markets, central bodies and states",digital-sovereignty models,multi-level,"typology compares rights-based, market-oriented, centralization and state-based models",governance coverage and responsiveness to social and political change,review of 271 peer-reviewed articles,Serves as the closest field-level comparator and motivates a conversion mechanism rather than a fifth typology.
Haag (2025),2025,institutional_report,indicator_data,advanced economies,national AI competitive capacity,national comparative,"synthesizes investment, models, research and computing indicators","does not measure contestability, distribution or justified authority",comparative index synthesis,"Contextualizes US frontier position in investment, model development, research and high-end computing."
Hine and Floridi (2024),2024,journal_article,case_evidence,US and Chinese governments,governmental AI policies and values,national comparative,policy traditions connect AI to different values and political institutions,comparative normative foundations; policy text does not prove practical contestability,comparative policy analysis,Differentiates US and Chinese policy traditions while resisting a simple market-versus-state binary.
Hummel et al. (2021),2021,journal_article,concept/theory,"individuals, groups, organizations and states",data sovereignty,multi-level,"meaningful control varies by agent, object and value context",disagreement over who controls data and toward which values,review of 341 publications,Provides a major map of data-sovereignty meanings and evidence of persistent conceptual disagreement.
Hälterlein (2025),2025,journal_article,case_evidence,German policy actors,AI Made in Germany strategy,national,human-centered language operates within an ordoliberal political rationality,ethical language does not demonstrate influence by affected people,national strategy discourse analysis,Shows that human-centered strategy language can serve a particular political-economic ordering.
International Monetary Fund (2024),2024,dataset,indicator_data,countries,AI preparedness,national comparative,composite dimensions summarize structural readiness for AI,"does not establish legitimate authority, contestation or collective benefit",official composite index dataset,"Provides structural context for triangulation, not a measure of sovereignty or collective learning capacity."
Jasanoff (2004),2004,book,concept/theory,scientific and political institutions,knowledge and social order,societal and institutional,knowledge and institutions are co-produced,authority depends partly on which knowledge and knowers are recognized,edited theoretical and case synthesis,Supports defining collective learning as inseparable from the institutional order that recognizes knowledge.
Jasanoff and Kim (2015),2015,book,concept/theory,"states, experts and publics",sociotechnical imaginaries,national and comparative,collective visions organize technological development and political power,whose imagined future becomes authoritative,comparative edited case studies,"Supports the link between technological futures, public authority and the organization of knowledge."
Jobin et al. (2019),2019,journal_article,case_evidence,"governments, firms and civil-society organizations",AI ethics guidelines,global,documents convergence and divergence across ethical principles,"fairness, transparency, responsibility, privacy and inclusion",global document review,Provides an empirical landscape of ethical duties later connected to institutional authority and enforcement.
Kaack et al. (2022),2022,journal_article,case_evidence,"AI developers, users and policy institutions",AI and climate mitigation,global and system-level,"separates computing impacts, application effects and system-wide rebound",environmental burden must be weighed against public purpose and alternatives,interdisciplinary review and analytical framework,Supports evaluating environmental effects beyond direct compute use and accounting for rebound.
Keerthiraj and Misra (2026),2026,journal_article,concept/theory,states and culturally situated knowledge communities,AI sovereignty and politics of knowledge,global and cultural,dominant sovereignty models privilege particular epistemologies and ownership claims,cultural inclusion and recognition of marginalized knowledge,critical conceptual analysis,Supports the warning that apparently neutral sovereignty models carry cultural and political histories.
Liebig et al. (2024),2024,journal_article,case_evidence,subnational governments and policy actors,subnational AI policy,subnational and multi-level,local institutions translate national goals into sector practice and experimentation,local participation and accountability,comparative qualitative policy analysis,Shows why regional and local implementation is a substantive part of national and EU AI capacity.
Lundvall (1992),1992,book,concept/theory,national innovation-system actors,innovation and interactive learning,national and system-level,"institutional interaction carries knowledge among education, research, firms and policy",not central; interactive learning does not itself settle legitimate authority,theoretical edited synthesis and cases,Broadens the analysis from bounded firms to national systems of interactive learning.
Mazzucato (2013),2013,book,concept/theory,states and public institutions,innovation and productive capacity,national and economy-wide,"entrepreneurial public action shapes markets, missions and capabilities",public purpose and accountability for state-led investment,historical political-economy synthesis,Supports the claim that public institutions can create productive capacity rather than only correct market failure.
Mueller (2020),2020,journal_article,concept/theory,states and transnational network actors,sovereignty in cyberspace,global network and territorial,territorial claims fit networked systems poorly and can fragment them,limits and consequences of extending state authority online,conceptual policy critique,Warns that legal jurisdiction does not automatically produce practical control over transnational networks.
Mügge (2024),2024,journal_article,case_evidence,"EU institutions, firms and citizens",EU AI-sovereignty discourse,EU,jurisdictional autonomy and industrial competition structure sovereignty projects,asks who benefits and whether citizen sovereignty is enlarged,critical EU policy-discourse analysis,Shows that reducing foreign dependence may still shift power toward European incumbents rather than citizens.
National Conference of State Legislatures (2025),2025,institutional_report,case_evidence,US state legislatures,state AI legislation,subnational within a federal system,"state experimentation produces varied definitions, duties, records and remedies",protections and access to remedy vary by jurisdiction,official legislative tracking report,Documents the scale and fragmentation of US state-level AI legislation in 2025.
Novelli et al. (2024),2024,journal_article,concept/theory,actors across the AI lifecycle,AI accountability,organizational and societal,"answerability, responsibility and sanction connect evidence to consequences",accountable authority and effective remedy,conceptual analysis,Supports the claim that feedback contributes to learning only when it reaches an authority able to respond.
OECD (2024),2024,legal_policy,case_evidence,OECD member governments and AI actors,trustworthy AI principles,international with national implementation,"intergovernmental principles guide policy, stewardship and accountability","human rights, transparency, robustness and accountability",intergovernmental policy instrument,Helps specify normative duties relevant to the proposed policy portfolio.
OECD (2026a),2026a,institutional_report,indicator_data,individuals and firms across OECD countries,AI use and adoption,"cross-national, individual and firm-level",official adoption statistics trace diffusion over time,"does not show depth of use, worker voice, distribution or public value",official descriptive statistics,Supports the claim that adoption rose sharply while leaving conversion and outcomes unresolved.
OECD (2026b),2026b,institutional_report,case_evidence,France and its economic institutions,"French AI assets, skills and diffusion",national,"research and computing strengths coexist with investment, talent and diffusion gaps",institutional capacity and distribution matter more than asset counts alone,country economic survey,Supports the France case's diagnosis of strong assets but incomplete organizational conversion.
OECD (2026c),2026c,institutional_report,indicator_data,OECD countries,"AI R&D, infrastructure, jobs and skills, policy and cooperation",national comparative,normalized components provide descriptive cross-country context,"no direct measure of contestation, retained option value or legitimate authority",official composite index report,Supplies the OECD component observations and supplementary sensitivity analysis in Section 7; the indicators describe structural conditions rather than a sovereignty ranking.
Opara-Martins et al. (2016),2016,journal_article,case_evidence,cloud customers and providers,vendor lock-in and cloud migration,organizational and market,"proprietary standards, APIs, data and skills create cumulative switching barriers",practical exit and customer agency,mixed-method cloud migration study,Makes proprietary infrastructure dependence and the operational feasibility of exit concrete.
Ostrom (1990),1990,book,concept/theory,resource-using communities and institutions,common-pool resources,community and institutional,rules-in-use enable collective governance beyond simple ownership,"participant authority, rule legitimacy and benefit sharing",comparative institutional case synthesis,Supports the claim that publicly funded compute becomes a commons only through allocation and governance rules.
Plantin et al. (2018),2018,journal_article,concept/theory,"platform firms, infrastructure providers and users",platforms and infrastructures,infrastructural and societal,platforms become infrastructure while infrastructures become platformized,private control can govern public dependencies without public authorization,theoretical synthesis with illustrative cases,Explains why concentrated platform control over essential AI layers is more than an ordinary competition issue.
"Pohle, Nanni and Santaniello (2024)",2024,journal_article,concept/theory,policy actors and scholars,digital-sovereignty discourse,multi-level,conceptual vagueness permits incompatible interventions under one label,clarity about whose autonomy a policy protects,critical conceptual reflection,Supports the warning that sovereignty language can justify incompatible policies unless subject and purpose are specified.
Pohle and Thiel (2020),2020,journal_article,concept/theory,"states, firms and individuals",digital sovereignty,multi-level,"the concept connects public authority, economic independence and personal autonomy",competing autonomy claims require explicit justification,conceptual genealogy,"Establishes the ambiguity among state, economic and individual meanings of digital sovereignty."
Privette et al. (2026),2026,journal_article,case_evidence,"data-center operators, regulators and local communities",data-center water footprint,"facility, local and supply-chain","incomplete disclosure obscures direct, electricity-related and supply-chain water use",local communities need transparent information for resource planning,environmental accounting and critical analysis,Supports workload- and place-sensitive assessment of water use and the need for transparent reporting.
Radu (2021),2021,journal_article,case_evidence,governments and private actors,national AI strategies,cross-national,hybrid public-private governance combines several institutional logics,who sets priorities and oversight within hybrid arrangements,qualitative analysis of 12 national strategies,Rejects a simple market-versus-state opposition and shows mixed governance across national strategies.
Roberts (2024),2024,journal_article,concept/theory,"states, firms and citizens",digital sovereignty and AI,national and societal,separates effective control from justified authority,legitimate authority is a distinct normative test,normative analysis with an AI case,Provides the central distinction between capacity and legitimacy used throughout the review.
Roberts et al. (2021a),2021a,journal_article,case_evidence,"EU institutions, firms and citizens",European digital-sovereignty policy,EU,policy frames connect European values with economic and geopolitical aims,who defines European values and who benefits from their protection,EU policy-document analysis,"Shows that value protection, economic goals and geopolitical goals coexist in European sovereignty policy."
Roberts et al. (2021b),2021b,journal_article,case_evidence,Chinese state and associated institutions,"Chinese AI policy, ethics and regulation",national and multi-level,"policy combines development, competition, social governance and ethical debate","ethical discussion exists, but policy evidence cannot establish practical contestability",Chinese policy analysis,Supports a layered account of China rather than a single state-control caricature.
Selbst et al. (2019),2019,conference,concept/theory,technical organizations and affected groups,algorithmic fairness in sociotechnical systems,organizational and societal,"abstraction removes institutional context, feedback and power from technical analysis",affected groups and institutional context must remain visible,sociotechnical conceptual critique with cases,Supports the argument that learning fails when systems abstract away institutions and feedback.
Sen (1999),1999,book,concept/theory,people and public institutions,"resources, capabilities and development",individual and societal,resources become valuable through conversion into substantive freedoms,"distribution, agency and freedom are the evaluative standard",normative political-economy synthesis,Provides the distinction between formal resources and what people can actually do with them.
Sheikh (2022),2022,journal_article,concept/theory,the European Union,layers of digital sovereignty,EU technology stack,"maps dependence across resources, chips, networks, cloud, models and applications",strategic autonomy at one layer does not establish public control or legitimacy,layered conceptual analysis,Locates European dependence across the stack and prevents application-level strength from masking cloud or chip weakness.
Shneiderman (2022),2022,book,concept/theory,"designers, users and governing institutions",human-centered AI,organizational and societal,reliable and safe design preserves human control and responsibility,"human agency, responsibility and trustworthy use",design and governance synthesis,Helps specify human-centered duties used in the policy and implementation discussion.
Snyder (2019),2019,methodology,method,review researchers,literature review design,research process,selecting a review type and transparent synthesis aligns method with the research question,methodological transparency and appropriate claims of coverage,methodological overview and guidelines,Supports matching the integrative review design and transparent synthesis to the conceptual research question.
Standing Committee of the National People's Congress (2021),2021,legal_policy,case_evidence,"Chinese state organs, covered processors and data subjects",personal information storage and cross-border transfer,national and cross-border,localization and security assessment govern specified personal-information transfers,"privacy protection and legal control, without evidence of civic contestability",statutory legal text,Documents the data-localization rules used in the China conversion analysis.
Stanford Institute for Human-Centered Artificial Intelligence (2026),2026,institutional_report,indicator_data,countries and AI ecosystems,"investment, models, publications, patents and robotics",national and global,annual indicators benchmark AI activity and resources,limited comparability and no measure of corrective feedback or legitimacy,annual index compilation,Provides US investment and model figures and contextual evidence on Chinese output and industrial deployment.
State Council of the People's Republic of China (2023),2023,legal_policy,case_evidence,Chinese central administration,National Data Administration,national,"a central body coordinates data infrastructure, sharing, development and use",administrative coordination does not itself demonstrate public voice or remedy,official institutional announcement,Documents the institution used to explain China's data-administration component of conversion.
Taylor et al. (2025),2025,journal_article,concept/theory,public administrators and citizens,participatory AI governance,public-sector and community,maximum feasible participation brings affected knowledge into administrative decisions,"equity, citizen standing and public accountability",public-administration conceptual analysis,Supports meaningful participation as a route through which evidence can reach remedial authority.
Torraco (2005),2005,methodology,method,review researchers,integrative literature reviews,research process,critical synthesis connects diverse literatures and develops concepts,rigor depends on explicit reasoning and evidential boundaries,methodological guidance with examples,Supports the theory-driven integrative synthesis across otherwise separate literatures.
Tran (2026),2026,book,conceptual_background,industrial AI decision systems and human oversight,"control, calibration and governed action in industrial AI decision systems",industrial AI; institutional extension used as a conceptual framework,"control, calibration and governed action organize the HCLM interpretation and subsequent descriptive indicator analysis",conceptual framework rather than independent evidence of institutional legitimacy or national learning capacity,"forthcoming scholarly book; conceptual framework, not independent national case evidence",Supplies the HCLM framework in Section 6 and informs the descriptive indicator analysis in Section 7; the source remains conceptual background rather than national case evidence.
UNESCO (2022),2022,legal_policy,case_evidence,member states and AI actors,ethics of artificial intelligence,global with national implementation,"normative principles guide governance, assessment, inclusion and environmental responsibility","human rights, diversity, participation and environmental justice",intergovernmental normative instrument,Helps specify the ethical and public-value duties attached to the policy proposals.
Whittemore and Knafl (2005),2005,methodology,method,review researchers,integrative review methodology,research process,"problem identification, search, evaluation and synthesis integrate diverse evidence",transparent limits are required when heterogeneous evidence is combined,methodological review,Grounds the choice and disciplined use of an integrative review design.
World Bank (2026),2026,dataset,indicator_data,countries,"R&D, researchers, broadband, patents and scientific publications",national longitudinal,harmonized time series provide structural trend context,"national averages do not measure voice, access, distribution or legitimate authority",official longitudinal dataset,Provides China trend evidence and cross-case structural series used only as broad contextual proxies.
Zuiderwijk et al. (2021),2021,journal_article,concept/theory,public-governance institutions and citizens,AI in public governance,public-sector and societal,"institutional adoption links transparency, participation, accountability and implementation","public value, accountability and citizen inclusion",systematic review of 26 studies,Supports the public-governance literature review in Section 3 and its assessment of implementation evidence.


==> anc/review/review_protocol.md <==
# Review design and source inventory

## Scope and place in the manuscript

The manuscript develops an integrative review before applying HCLM to descriptive indicators. Its structure is: 1 Introduction; 2 Methods; 3 Literature review; 4 Theoretical synthesis; 5 Comparative cases; 6 HCLM; 7 Indicator analysis; 8 Public value; 9 Policy implications; 10 Research agenda; 11 Conclusion.

The review connects digital sovereignty, absorptive capacity, innovation systems and sociotechnical governance. The case comparison examines the United States, China and France within Europe. The numerical analysis has a separate data and calculation record.

## Corpus and analytical roles

`review_inventory.csv` contains 72 unique reference entries. The source-type labels are 39 journal articles, including conceptual essays and commentaries, 11 books, nine institutional reports, five legal or policy instruments, three methodology sources, three datasets and two conference papers. The labels are mutually exclusive; methodological articles are classified by their role.

The primary roles are conceptual or theoretical contribution (36), case evidence (24), indicator interpretation or data (8), review method (3), and HCLM conceptual background (1). Roles identify uses in the manuscript rather than independent observations or levels of evidence quality.

Sources contribute definitions, explanatory mechanisms, comparisons or evidence relevant to institutional capability and accountability. Methodological, legal, data and HCLM references retain their specific roles. Bibliographic years run from 1990 to 2026, including eight entries before 2010. These dates describe the inventory's composition rather than a documented database-search window.

## Common reading questions

The source is the inventory unit; the substantive claim is the unit of comparison. A row summarizes a source's analytical use and may cover several related claims.

| Dimension | Question and inference rule |
|---|---|
| Subject | Who claims, exercises or contests control? Retain multiple actors where relevant. |
| Object | Which resource, service or decision is involved? Distinguish ownership, access, use and authority to revise deployment. |
| Scale | At which institutional or territorial level does the claim apply? Generalization beyond that level requires supporting evidence. |
| Mechanism | How is control or capability expected to operate? Distinguish a proposed channel from evidence of its operation. |
| Legitimacy | What justifies authority, and whose rights or interests count? An unaddressed question remains unresolved. |
| Evidence | What supports the claim? Distinguish conceptual argument, formal mandate, observed operation and traced corrective outcome. |

Appraisal considers conceptual assumptions and scope, empirical settings and designs, official records' date and remit, and datasets' definitions, coverage and comparability. The evidence field describes the source's support; manuscript use records the review's interpretation. No common numerical quality score is assigned.

## Synthesis and disagreement

The analytical organization compares arguments within and across the literature clusters. Absorptive capacity and innovation systems inform recognition, retention and transmission. Accountability and sociotechnical research inform protected challenge and authorized correction. Dependency and switching research informs feasible alternatives. The five conditions are theoretical propositions from this comparison, not frequencies of coded passages.

Potential disagreements are interpreted by actor, object, scale, period and evidence. Normative disagreement over justified authority is distinguished from incompatible empirical claims. The scope and directness of the evidence guide interpretation; unresolved claims remain qualified. The inventory is not a complete passage-level disagreement register.

## Boundaries of the retained record

The available files document the final corpus and its analytical organization. They do not contain a complete query history, candidate pool, screening decisions or passage-level coding trail. Precise historical search dates, executed database queries, exclusion totals and iterative coding histories therefore are not asserted here. No PRISMA count, duplicate-screening result, inter-coder reliability estimate or formal saturation finding is reported. Purposeful selection, English-language emphasis and uneven case documentation limit coverage. Missing evidence is not coded as absent institutional capacity.

## HCLM and the numerical analysis

Tran (2026) provides the background for the institutional adaptation in Section 6 and informs the organization of the descriptive indicator analysis in Section 7. The book is not independent evidence of national institutional capabilities. Indicator values, observation years, formulas, transformations, missingness and computational outputs belong to the separate numerical methods and reproducibility files. Proxy indicators of enabling conditions do not directly measure institutional entropy, effective correction or feasible exit.

Tran KP (2026) Human-Centered Learning Mechanics – Control, Calibration and Governed Action for Industrial AI Decision Systems. SpringerBriefs in Intelligent Systems. Springer, forthcoming.

